Four-gluon vertex from the Curci-Ferrari model at one-loop order

We compute the four-gluon vertex from the Curci-Ferrari model at one-loop order for a collinear configuration. Our results display a good agreement with the first lattice data for this vertex, released very recently (arXiv:2401.12008). A noteworthy novelty of our work is that we can provide analytical expressions for the four-gluon vertex in collinear configurations, together with a renormalization scheme that allows us to perform reliable perturbative computations even in the infrared regime. We observe an infrared suppression in the form factor associated with the tree-level four-gluon tensor with a possible zero-crossing in the deep infrared which demands new lattice investigations to be confirmed. Moreover, we report an infrared divergence in the completely symmetric tensor form factor due to the ghost-loop contributions. These results come as predictions since previous two-point correlations fix all the available parameters of the model, up to an overall constant factor.

==> anc/SuppMaterial_4gluon_CF.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     81141,       1375]
NotebookOptionsPosition[     80483,       1355]
NotebookOutlinePosition[     80826,       1370]
CellTagsIndexPosition[     80783,       1367]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Bare form factor H, considering ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["N", "c"], "=", "3"}], TraditionalForm]],ExpressionUUID->
  "1e924133-b3bd-486f-b40c-caa0a76cf6ce"]
}], "Subsection",
 CellChangeTimes->{{3.9202188321764517`*^9, 3.9202188595810328`*^9}, 
   3.9202192879662037`*^9},ExpressionUUID->"edd54c0d-4bf6-470f-b449-\
d5d3cd939dbd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Hbare", "[", 
    RowBox[{"p_", ",", "m_", ",", "g_", ",", "\[Mu]_"}], "]"}], "=", 
   InterpretationBox[
    TagBox[
     TooltipBox[
      PanelBox[
       TagBox[
        RowBox[{
         RowBox[{"\[LeftSkeleton]", "1470", "\[RightSkeleton]"}], "+", 
         FractionBox[
          RowBox[{"43", " ", 
           SuperscriptBox["g", "4"], " ", 
           SuperscriptBox["p", "8"], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "EulerGamma"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["p", "2"], " ", "\[Pi]"}]], "]"}]}], 
          RowBox[{"384", " ", 
           SuperscriptBox["m", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["p", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["p", "2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}],
        Short],
       FrameMargins->Small],
      "\"Sun 24 Mar 2024 12:35:52\"",
      TooltipStyle->"TextStyling"],
     Annotation[#, "Sun 24 Mar 2024 12:35:52", "Tooltip"]& ],
    Uncompress[
    "1:eJztnX+wZkV558/73ju/\
Z2CYwZrBCXJdhgVCEXBdUUTLG9CSRF2DiISQbC6hkH0LWERkCWuxXmvXxQpJgLWySlHEFcokrnGFol\
wri5TXJWpcgyxLEBBGJAQJIos4DjPDzJ13p/vOFvfO6T7P6ec8p08/fb75I+Vw3/Oefrs/\
36effp6nu1/7e5e/74N/O1EUV04WRfEbl1515QeH+//HlcvMvy6/+qIPXznY/78uHpn/+MHJ//+\
X948uu+jAB1fu/3/vu+Ajo8v/9QWXjh7bNx6PZvc/cfCXmH9e9KHReP//ub/\
ffLXrod8YjfaZh5ZRrzZfPZp2fIv/+81fLlv4ZY6/fGjhxRVtWk61abdp05meXxbcHa039+z9/\
xhNSY3eQnNdjVporuuHBDV3nWluIdtcR6MW/lmljoMfsw0evVz5y52tW/zzV9SCq9gi+\
vN9f3HC1VHHkFycYY3QpGDHOGFNlQtrCGc94hJXseOZVLn44v7/\
JMuFqL2Yb5mLS8y3zC3XZy8adgzJxRXzkk6LuL1om4vzjL2INusL2ou2O2a76Zi1jt/\
YoGP2etu8XFnHiArGaUnizSMddfRKqqPfVkTxcFPwcVJl/bSB9BB07DOlyvol+\
zzr91amIUFrq2YISEfIrhzSXVBXhxKaS31jIW9tozjIDTuG5OLjhovpYaoOcttcfFb850dykNvumGP\
n5e1FFAe57Y6xgdQZx2+UtSTpz1gNO5p0GtoIsDs4SyEGmuoQXD6WjrZmt0Zp29zcukc+gAVz4+\
joJ+yEtwprlO6G4ATzLcKxJ7/PsbKHQ0CaG/Nd0iv1TsPCqbI+USgN/\
6kZgppJ9mSn1nw62saeZh19loZRCf/\
53Df5fqiUUbEdPSfb0VGWTPkMgZ1AhYcgil1XMwT1fJhZySHoOHLXUUeTsWPrw0y1znr4z5dnak0hL\
+uW8wfy422FdbKssBIdbzuTzsiOd8t5Afnxlq34FtT3gnlrm4FVhdKcYdtc3PCEdKhM1JNpm4sHjW1\
Y73hJurYhTsc8OpQXTJScYdsd8/\
xYPrasMojfsKPrLYCFCcwsZ9j2EGwq5IP41W3u2xDUK3a60fGSBvMzzI2jo+\
2CaLNkR2eXM2yb9aML+Y0/KoP4bbO+\
kC2Z0GfX1QwByfpd5luE111g3eevzzlekrpdVzMENQsRhunZ9YQ7tZ6/oss3T7i7a+\
a9JX2TiKHiVBm2nRptS6uIbU64u0mGFw7iQOjKJjtbt83CE15moau2h2DnWH6bYsvTo7IhIM3N9eOk\
a/LUdDTJuhkJ6QMQoixxfA3TNwRxz6AQLHfPZwisMyk86Uax+NUvSWgI6i2ShDcgd5oz76ijV1Md/\
d6BfKR8tVxHp1zunr6hVIPpGgrT+8WDJpc5J1nxdRAABsAG4JuH8gt5h/OmOVEGgFMG+\
IH5mLuIVCYgAXDKAJ/6D/IuhH+xoTJ9C4BTBvi5zfJLNX/\
vCEaGAHAvACZjDW8w37LK8RI2wB9CrAGYStvZF8byEXj/iDteBIABcBOA7YlJ07IA+\
1NIhwBgANxC9kd0q4rS8n1/gKRWR3eyM64aw74NAcn6zYX09lil0bO2O9oe1pFuzWI86922UTF/\
U3nYkZohqHdfi+gpyUrLJ9pmfb6FCTRKwVw+Q6D2fFg1Q7CKGoJPD+\
Qj0z05iDd7eMio8BFFlAq0A21WucUBWIVjdfz+/\
yS9I6y6zcCqB1g9OCGPVWabVIBVOFYPmXXEBsdLGmDl7x2VZ8YAq3DH3F7VI5xxh2OeBzykTZox8Lh\
SPQ1skn8cBAs5gFUyWI0+4/m4eGBGsI4C/\
KQ8p9mtQHOOlzTASuWcFi81F57vT8L4OOCxtV2z6xBsAlaSWH3OYCV85GdmwSZgFY7Vky/\
LHz2TWbAJWIVjdeKqQvgqpOyCTcAq3DF/4nely46VBpsAT7hNOvRy+\
Zr1zIJNwCocq3OPkPegMotBAasSVp3c0yy+3lv6qoWOedw72JMNhsD1pp3Bb2JUXk47+\
qzBEIivjfIegjPGMXePMNcRqoeALPQ+q5BeyrF9btUdTbJub7GbluzoFvxT1UNAXjD59XEy9+\
W5fr7fLZSReqR7leV9joYdQ3JhC4hFS/JE5/u2uTBfkPx1Y110jDwXTie9zs+v1pmkEW7YqeQ8+\
MZCvlrfL0OmFcqnu9eM5Q8t8/\
eOSAYo4e4mTca2sfyx0703GeZvo62On9PKBCWSMdDc3dYfmJXt7sxiU20PgfmueK66ysBI20NgV0uu\
PmvF6Khcr0cxRBqD5OGBjFSHQG2QPJ8hsFcqaQySqxkC0qs3lSsJB8nVdHQn5ibKpJvPECx4/\
won3fCO4b7J1wWiQzAjq4JEI9WpDoFdgM3KDkGUSVfNENRLS8xJDoHopKumo+\
uxPiPLepRJV80QkBlIy/p6T28G2pQ6v3Ho+I3hZXxLfqP56JUmaPLuyy8+6KtbbLq7mfVsSzER3t9+\
T8YBI0aCHgnr8c8yyPcb+U4v30t2JEgb9FHffEtNqrBBLPLPG3uim/y5VST92r+RsA4QZ/\
bN8Y4u159THVl+7JQaWf/NmDle7ZrVmFs1+\
67m7bCKCGPe3phvLDzhGn5MptO5FGNOz9rHFyzbnufNmppGllTzJvNRVwqC7xnneBmlpjEnV5/\
Hc8dccG4OP0wt2f7mX2aTRASsTyNh/dUpzzd1HgHLaCRIG2Q1sTV4JETXBxn1N0n+\
l8xHOVH4KBGwPo3ETdxYZI6rJE0jS/rSO8aePa/8CFinmS6MOT3mL3Jzan7fLseoZ1Zj/\
hRX59Vvx5gnPGs/MPZUy1L+\
KmbtbkeWnrX3ieeGc4x6ahpzUs27x547yyP64DGuE1A9ivX87bnlifrbGN+\
m47uNO75RfGuMr8j43sGYeavfjvFNZJa9lqffjiOLPRtFUqX2FhbXMStJ+\
McY36bju25gssGOW3YYsyx3FFNe5fSMF/\
LmAGsPii3hvPivXupJlBskHWR5Cqbl6VfFMEgiSfo181HOSqJfdcggiSTppHnm7OZ/\
e08yAD0jifSrr5733F5JrX7hV+\
fIC2l5zAOjMz3fhEpskFTb8rxzman1Y8xhgrykMorc9hNv0rQfgLQ8h5mPciJ8US5TBkl6SLpkLdPy\
RLk/GSTpIemrq5kk9SqrBJJokpbtFV/RZ5i/\
Akm0X33vLuaKHn51jryQluduU1k6I7rnSvAuZJCkh6TtY2a9apTrj0GSHpL2jFlzmHOtz+3v/\
sUSQSZ9+7u1cZzZ0l8NIPJzwCyY9a4IxuIV6sgWg9lWmTUPsOwsMtZgtiNm7x4wKwX9b0duHMy2utL\
63YJVkyga4wGZPSSTtKbmb6xT0PyDLBhNArNgtsys9Vo3M5j1R0APAbNgts18oT1bV+\
jmG5BZmyHHm5JliPQiX1fI1XIeeDv2SIGuA3SdXzDX1dg3BbpIuo4dM3ON/\
rcjOt4Xukjv6rP7WKcwIlrdH4ZIC3UvtzYUe65AF0nX82PmyTn+mAViw32hi4yIHW0+\
KnuriMjPyZEuMCuYeRA6dxUrAjAbjdlZBrP+\
t2MFAmZb9TytbxDueWL1AjJbtqa3FEyvNcqeKDALZsvMWg9gzvNNne++\
ArNgtsys3edVnBLOrLJ9gQtvcg1dRmQKZuwn8tHAGkoDdneO7EnFIj8H6oA6ulfHmnnmDOGvLBKMxU\
EdUEeX6riJV11QlV1RdmoQ1AF1eKtSX2TOHVEij1AH1NGlOq59SfzEOWXnPkEdvVUHGZn6wk9Zc4e6\
E6uggd5qgJwhXphnri784AruZoQ6oI4u1WE+NVrv+SZevs3xbVAH1KFRHQuZvbXh6sB+\
d6gNalvazLWU2u7hqs2xWln0dugQOoQOA3R4l9XhpGQuHzsHoEPoMNZ86K8awG4I6BA6DNThoZOmjp\
6hQ399AvZ+QIfQYaAOHxoaHTL8Un+eC/tZoEPoMFCHdy9nzof+\
t2OPDnQIHQZmJy4esHSI03ihNqgteNZ7zEZjhuGznh9cwUw5dAgd9kOH5lOsGxX8FSsboEPoEDoMqy\
1eqI1h3MeX41pPkKEYaqulC8E3ZaQLclW2w+\
qCcRNFlJ3wUAwUk5pi1pmPclZWUXbHQzFQTGqKOdsqRua2owNvz7EyBIqBYg4o5knuasUfRc+\
xhgOKgWIOKOYrVjEDySxvjtUWUExfFENGxK4eszJEeVY/\
QBd90QU5k2znziRRduBDMVBMaooxD4ymPd/U+a58KAaKiawY8haO3WPmOWA4Cw+\
0StNKrhSsfZc9LVvQFoJjcFyP42eM1Z1jRFWj3IsIjsFxPY4vGjNvT/fHdAQz0OAYHNfj+\
IJ94qfh4iR1cCzNMbmam+dxjJPNQWsHVvdJrvcQ5Z5FcAyO63H8V+\
ajs55vCoxKcPs7mdgydNEXXZDZmPutfZ8M14UjS3ng7Y48DRQDxeSimBvMR8PvRK86yVUwvg3FQDGp\
KWbCzDE3er6JtwdG5OdAMVBMmoo56mGmV+bPPeW4awyKgWIW39E94/\
kmXpYrx11jUAwUc0Axl7zeRMQYc4z/7TnuGoNi+\
qIYMob8OfPRrZ5vqsrcIYYMXejVBTmTXGF8r7lgXVTlCHPcNQbFQDEHFHNCIb4HJsddY1BMXxRDVk2\
xz7hAtUnQQIR/66Sj/Tu97Z/\
URia5KhiPmXWpUTLoYBbMlpll7yiMksMGs2C2zOz5tm56Q6JZZDALZsvMPjxmng4SJY8LZsFsmdmFi\
lAGs1EyqWAWzJaZfc+8sbOnJJrLBLM9ZJaMaL12zGIW+\
6dAZsvWdOFMu1WJ5vPALJgtM7uw0rpUJAoLMttuP/EmZiwxcw2QWeV37GNqwB/\
VFfk5UAfU0b06nnqZqQ7/uXSIxUEdmajDPDAqJiWzK4j6QR2ZqOPCXzLqYMwd/\
jwO4otQRybqOPt0pjoQ44Q6slfHZf+GqQ7/\
2xFNhTp0qIOM2773zUYdW8OzYIjbQgM6NEDOEJ8bFrw7ov3gCt6IA3VAHV2qw96gPuX5Jt5euQ1QB9\
ShQh2k//TA2GQ11qac91Z2k1mHGmC+\
KXMNkDPE560GGLmLFPLeUAfU0ao6PjqW2zm9qJOgDqgjA3X8ufkoRx0p5L2hDqij/\
bU3Z3WRQt4b6oA62vWsfs5ce6eQ94Y6oI5W1XHvPHPvu//\
t8fLeUAfU0Wrcdts8a5d9zLw3NAANtDpDmHay7uRLIe8NdUAdrapjRaE47w11QB1Nun45pY7b9zHvJ\
WbmLlz97Reauv5eQfW3zbFy+tsfCRSs+\
OjTSDxtyJ9jZCyq346RCLZBjxlNTDHWcLBBLPJfMP19ByOi5HdWmLm6vo/\
EeWYkigmR2aA7by3zUVxJjeJ3x8xznvy5bxG/H+MrM76jMfMWUf/\
M1eLPwfiGju9XzEc5N5H73y5S2YXxlZllL9rNss9CFUgYRRmVjl8SP01RpIYG4ys0vmaWnfZ8Ey9OK\
1IFgvGVGd9nVpoaOMbZ0spuwwUvtTqEPNf5m+ajnLt1/PX2gtkUkKSMJI5/74+5i/\
wckKSNpOuGxiYxfFDxGDZI0k3Snr3Mm+\
P8bxfcLwOSkiGJ9KtvtadVB89uojtIwEsyvNCWx1TMzjByTv44iuBuC5CkhySb9+\
L41f5OEtyZAJKSIYmcw8wDrLvyBOcwV4dK87LwpvD75sEQbY1s/\
JiTpY0SLwJduulaOD2NYaGixJBAl266zi+YEcoocSXQpZuu+YLpXfnfLhhrAl1J00X67iuWG7qC/\
S7R+BMYSpoh0kK93nx02vNNncekQFfSdJFnBFy/\
j3mrubJoVB77PKEBRteTu6D3jJnVk46TAA683dF9UAfUoVEdd46ZM4TjFBn52CHUAXV0qY6P7zHq2C\
AZWRf5OVAH1NG9Ona8xFSHf/ensppAqAPq8KnjyGHBOxfcnzdTVucIdUAdPnVc+\
GqjDsbcESWqDnVAHV2q49RfYu4Y9L9dWaUq1NFbddBZje+\
zYlbqamyhgd5qgJwhnt8jfiaE4LngUAfU0aI66H3PY7n7HPtApouX8LOAQSbtu4zHzHMPo2SjwSyYL\
TP7q+OUc8RgFsyWmf229Y+\
3Jpq5BbNgtszsidwbCaLkU8EsmC0zewn3NJcoWU4wC2bLzP4RNzoQJfcIZsFsmdlnxkx/\
1v92ZfuEwGxizJJR2BMmWVls0TwdyOwhmaQ1PaFg7dyNlD0Dsz1kltxtvswyOxCJaHHJJO7sVMmQX2\
3qGGrvpCjHjCwfyQdduum6smDOqv74pcjPAV050LWJS5c/\
0igYHQdduum6xcyMc55v4sUEBePYoEs3XQ/tZZ4X7H+7YMQZdCVNF7kytDerz3i+\
qSrOhpUhGFpyUqLMyjD9kQ2PG4EhepZbwWVIvE4QdOVH181DJl3iFX2gKz+6XmU+\
Ouv5pqi1d6ArP7ru3v8O4XsYmdEF0JUfXQ+\
Y9d9WzzdFrWcDXfnR9dWHxWNXzLgD6FJHFxl3OMPseZj2fFMLNWJgSB1DpIV6znx0KpihFqq5QJc6u\
lZQdJm/Ce/KCtixXd3f7tHxG02MTo2VVUDMseejQ87u9ux92ZidyGkH7p+\
DMe90zP32UqTGEGPO7qTJWmM+5fkm95h3/1upYXrl9y+nfr/51KgYSEZgXM5cVn32grUTjD7zE+\
vy57PqM8uZz07yVjqu3syqz8wDXm+Pd1d79vbMLLlZ2TDBH/JyJbKJzp/\
1x4Bc2Vhui82SKxvBk8L6Pjpr7OgwTvf3v11wJ03mo0Par3MHrL1yovtNMh8DUiEbzRjMeL6J56s4n\
sHo8EbnPrtiGYrMLvHGgPsmojpZ+\
7qBjMnsHjNPvGk5JgMO4nKwibvmTnTGBAc8Du4Jj9dRsZdO52ZwwPMCtvHiSaJ7GzHaQqNNqn67GW3\
fhQM8j1xwFyI4EOKAXB1vLJjVyII/JHy/oKoxqBk/\
ujTR6F7fR2edHR3G7TpRonuZjw5pvz5nPjoXHHvt+DQZVWNQr+7qZM83dR7d6/\
vobFnGrIrLcRWnfbRJv948MCrWSkb3Os0UggMeBy9aDrZK+pQ5Rnmz5+CZQ5jeq+\
OHZBzl1c4B6QXcW7D2xeQZy9U+2qTqn96y/6N3DCQ98hyjvNlzcKT56CrPN/HqHXOM8mrngLT+\
X7U3M8lEGOONAfdNjt7PKaZPqt5W03N8/ygVHuAgFgf37mDe1Zpo1BQc8Dj49DxzF56/\
4zqNz4IDnhfwouFgJvi+cQWnV/dwtEnVP2u8gEc839R5hQc4iMWBeWBUBKs+z+rueFxpX1OSJ+\
0scMXwLvtVRw7ixIizlTjhtR59q1gHcbI2juND+TuuJ/\
kUEMfz1synGBH73uRnwBXPku0wXG0J5qpv9f4gToy4vTxLVpV7FLyjCMTlR9xhBXNFCq6EI2jcN/\
mLD7MgmLyL/mMD8ZiK4E8E22Cbz/\
buAbMSNcqdvWAbbPPZPnTArLfEeh5sJ872DbyqgaoYKCIHYDsG2+\
SK0VZGnen5pki3JYNgEOxtOm2dTZSNc6KxHwbmbUpgG2w3YHv0c88I8kLFzEubADEgDoK4ZpkUw33O\
0cUQ5IogWPA3ZU4w6WIsswQzghv9CkqDbYVs26PXZj3fhKA02FbMtvkU69D9fgWlwbZCtucN275vQl\
AabGthG7E7QKwfYs41hP2K3QHi9CAmY3fmbywDnaMvES/6DILF/OQjzEeLDeEEOxyJA2/\
vyXGwYDt1tr9g2WZsB3ZkVg68HRvQwXYSbF+91sSlJyXj0oI/EWyDbT7b6/Y/\
IRyXzjHnArYVsn2XiUv7fGdeXDrHnAvYTo9tMhqycx/zaApEQ0BwDIJJ67xhLH7pZY5VemA7dbZHn/\
GMIC/hkmPWEBCnBzF5+pU5wph1cr2gGU6GK2YwctLxpse9v2kyB65I1/\
X4gnn2QJQSZhCXH3HnmI9y7tWOUlgM4vIj7vVDZsogSrkviMuPuD1mOT01kAx29uSGARDHWx98eV/\
35zWAK3VckZbMpm2SrcQGccqJG/1CNFwnWB8NtNShRU6S5m9dnzigvRq+h1yRk+\
SplquhziAaiFNI3GlDpiVLIYgG4hQS99yECaIxQhopBNFAnELi7hqYRIHnm1IPooG49Iijr4M2Nu7k\
YOJiBtHAVXpckZbs8+ajvm9KPYgG4lInbnQMA60UgmhAKz20ljuatMSYXWMmSc5NPMwFpmsM/\
PBmMQYrqDGw1YCz6ySX/\
4Jh5r6PzqplzNGpNmIYHRH7tdF8dLPnm6qcfNgvMYWcYD56SvAYVDnEzGASRqc8Orv3jMej4lKR2YX\
7Q9rZLdHD0a65s+BMkaTogbcnfxAOOChz8E7LAUP1/iRm8ofGgIMyBxfu/\
5RwtbTgTwQHsTh4dqfxArZIrmIEU8zgQIgD0ht8o7kJbi74MDEFx3P0cLRJ1d9iPrre8028lVnyh1y\
AgzIHT5iPco7r8Xdc8gdCgIMyBzfsNV4AI9qfvOpdbwo/ZQBcOTuJTIk/\
NmZyldkRpSAuFnF3mh1ysvvOBX8iiMuQuB+aSAojDyiegwJx/SDu+hfNxWaMbQGOH6JlFQ/\
iWiSOXB8caT7K2XeO9UGfuap3LpXsvvPk4w8grkXiyDj3tTbSsTVapMM1BuG1pRht3rz1vI0/MK7/\
EY8/gIMuOdhkORgkEBUAB11ysOUHhgPGOZjia3Vw0CUHh/2EGSV0/\
JBmK2hw0CIHpDf4NhMt5mwFhTeY3miTqt8xZl5OI77aBAddqt78TbgGNqAWeuGHuDrZP2LV7kdfRox\
RpSiyEw4jFh7Zu/1ZZl2pyojxfLQ3+W7vSSEmmQzBvku6gi5L2m5jBmeFE5zZ1dFgOz+\
27VV2HOucWV0W2M6P7Sd3phLrBdtgW5btM37IZFs8fg22wbYs2y/sYrLt+\
CHNYvJgG2wHsU0fcnryoGCwrbR+DgSrI5i0zrfcxiI4u0o9sJ0f2+\
ceYXZweL6pRzdKg211bNOnfI2ZOW/\
XD5lY2kBX5x0cMPFl03zScXfFzhpvWvKzzR8lx8LxVYvHwjXJeTFa2osBjV88o05Uda7/\
2XDOakhXJRdktYhVTviel6pYiytGrrHvoCloytW15Gz0iTHL03JH4DX2EJQD5bBmoy3mo7Lrb1fkX2\
PfQVPQFEtT27ma8q/7XRkHjX0HTUFTrq4lz903f/\
Mqx6kplf0QRR9BwSnoIwUuyDlnLB9VcFWVauw7aAqaYmnqCPPRGYam/\
KwgUgdN9VpTV5mPzjI0VX0ZYA59B01BUyxNrRszKxyrN+zm0HfQFDTFije8tQg9mbC7fvDLOJI+\
wgt89Oijbu7Q+90quagXb9gaog9d8QZoCpqKrSm7M3wDQ1NK1kbQFDTVyTwVfl+\
zmrURNAVNxdaUPbXdt24M9P242MXbvVA9uaYV0a/\
zpnqCUqDRZP2cBqNA7vjcNmbmeUVOLIMqoUqosvzRPbtN/TkjAh/Wd1BlGjxAlSmMAl3b/\
iTrVHalZ9dAe9BeOjPiqbuZNyL4MVZ56g5UCVWmo0p7bxHHT/WHk1SeJARVQpXp+\
Kk2R3Gjpx9Cz9LQrj3XmzSOOrSXwiiQM6I5WkA4nqryNHaoEqpMR5V3mhlxhqHKsDNyoMo0eIAqUxg\
F0k+9aMDau5NnLgPag/YizoivHZozRUTjqTlmOaBKqDKiKh+Sj6fmmOWAKqFKuVEg9+\
7ZeKovPhM4Vx7U7vDOCR2bhujRza3Gixq3unh5P51Kh5IUmQ4arQ+mqCLS0P2PBkXCHUqeTGs/\
yjknvU4Bf3LdAb6EO5SMydiPcvbhRsnoV8/y3d78sITOJZyNvrbk0wsvONb801z58Y6rLr3ow++\
84LLLLjj4I48SnNvROPDaFndYR6mgUjqyf+cY2VfRI/uc/Mhy9vlCs4tHdnLJyP6AN7K/\
bNpQNbLDRSPbhArSU4h0ajBzrMJX+BUq3OUYqwl6rOZFVTjg9ncU+\
1rtMyR0k1GCI7sQlZtM1L5iZJOykYIjG15VWjGfMfvbjjlzPpNVob3nSDZjFU+FgtUiDVWYGRUbzW+\
Wtc2C932CilaoIGOtC77YlvBYq2PA4s3LFSNyxvnlETn7AnJEvvSnAb1KPrusVrf7Ovcd3rZSxvpAt\
7h6zJDw228++fWnnxES3wonI9IskkyGlfItli2h8x9f2lei84szJJ0f+\
AbfXpzzWT7Z5WcVkL2mVhNn14WT7beGguvPeHf2MmoHmG+KF9kKn0u4bxKNoU29qzxrnXM2aRe++\
Jd8bZefVaDtehHe9csSjS0lM2tRdC6dtf7sN8t03vJeks5TPsuftS66g092+\
VkFZJOzliWbM2v5TaKgP4ZZq4ez1kf+Q9kufOPXSbvwtq/wtV1+\
VoG26621ZD1SB1LqZ62wtdaZf16m8+KTSDq/9y/5s9bN/5tPdvlZBWSTeQM7a00fHh5f6skeiQp+\
f35Tmd/XHU/y+3vv4/N7//f5/JafzYZf2SiYINkNj4Beytu7v1bm7aljSN6+9S4+b0f+gM9b+\
VkFvJH7WhZ4u03SE+iUt/A3SX3rpKP91UfLB+rlb/6srJezXkvq5bbT+Xr58g/5eik/\
q0AvNbMUwXpRt/ZVo4o33V5WxbteQ6riP7+Fr4qvPMlXRflZBaqo6bVsF5lFeuZ1v3quzO+pW0h+\
P3wKn99v/wOf3/KzCvhVm3tWY4V//ztlij/9apLiX3kDn+\
LR03yKy88qoLit2hrR0wVFV4h3PFKm6uZXkVT9sxP4VF38Ez5V5WcVULWaaqKd22cmwj1ewWo9ZHua\
vKmdOcX1JtFsz32PltX/o42k+qd+yldw+VkFCq5XoyCbyRWcMZT67Zc/VqbznkNJOv/\
tUfy56Yyf8ckuP6uA7HrRy9njEo1exphLOpw3wrKjZ2wr6+WudaRePriFr5f3/Jyvl/\
KzCvRSc517Vq/y/q2vff/Vz8pkX0GT/fev5pN9QwOyy88qILve6Svhu436mfc/qBb4mTK/\
x9P8PtyAwfKzOTC4EAVnxF9yrPgN8w7e9JMygxeuJRn81ma+Db11O5/f8rMK+G2vFsDvKCrbp6LG5/\
iLH5f1ciKtl99qoJcHG+il/KwCvdQ7fTLcmxb1mUVjGp/8UZmqF9eQVP39Jj5Vh/\
6CT1X5WQVUtRVvjxTTSMa/\
UBkfFz0LoHi2rNZraLVe10Bx5WcVKK7mbojgKKI67yatqGTFPDT3QpnsE1aSZH9gPX8eemgnXxXlZx\
WoouZqgBErrDZymVHc0pwTtno+6umyXtbTeplqoJefNdBL+\
VkFeqm3GhDKssabRSr8i9FLZaoGNFXjBmSUn1VARnuW1G8kBD16eB6L93A6PI+nVpDMf+\
tQviU9chdfL+VnFeil3nk500NJzwN6qXyTa9i0r7VFa9HetL1sF/5oOWkXrtzN13b5WQXabi+\
6FWVVgehWMtGtvY6Z+\
KO04j7RQHHlZxUorou9LTnmq8PoPHNcpvNCms5bG9BZflYBneR8sODreZrYo2xHPK8y3C9KYj644xd\
lxR21jFTcky/zFVd+VoHiatZMM+JUOZ6mCz/\
rRsfK5puTpK5O28PXVflZBbqqt7Lh6Ar75BCbaKLg9+8uK/j5CVLBG/fyFVx+\
VoGC26rnEs3giNZzrXRkcK6iyfjJcn40+/\
oGVJWfzYEq20TOPSiCVIVbtgp784zD3lxOU3VTAzLKzyogo2ZekHFvkn84O70HMPxNHc7mYRUWf+\
hg/iya+dsaWNIvN9BL+\
VkFeqm3v2ZqIBnJ7DRWVMHbv3PwdirN24cb8PbtBryVn1XAW83IOSNXFSVynvJar4LsHznIfi1N9uk\
NyH6iAdnlZxWQXW+3LCcn1JM6iqra5F1lflfR/G5owO/OBvyWn1XAb3sV+/HugO2Xf/\
xTxxkIO4ekKv7vMr4qVs3zVVF+VoEqau4/D15P9qY6roLfvQ6v5Ns0v3/cgN9TG/BbflYBv/\
XOKdvqaWLnNwYrPZ3mr18uk30rTfabG5B9YQOyy88qILtmDDg4ciFa2yi6N+\
TbDqpuoKm6ogEZ5WcVkFHP5oXfVxRpb4hSm7fZUTt6MU3n9yb5Nu/\
mBmSXn1VA9mStJoblvfz25qT58oi+lx7ROxuMSvlZBaNSb+\
U8t1zS3nQ6RyWxevjQnjKdJ9B0fqCBvXmoAdnlZxWQTWZTzd9YM6kfBWWVWXrmZ4de1tF6eXUDvWxv\
oJfyswr0QtYrbjFNLILXJJGqD1B53+\
RNDSuEl6r1EYda9wxItb40wVfrsn18tZafVaDWehk7zr5JDfeCLvX1b91X5m0HzduaBsyUn1XATHu3\
fPstvAgzavyUhx1ZgZ/SJD7SwPId3oDi8rMKKK5ZlR1cq5BS7HQpVb/piJ0+\
S1P1fxpQtakBVeVnFVDVhW0U5C3l/XEVM/flPy2TfRdN9nsa0Fl+\
VgGdZCzDNnGLp4mR6ltSZpD7pnb8ENebRPdo/i9H9Bu6Ypwstcf4Epzot0NXKXgZ6SvONWzatS26e/\
N/7nVk0mltX9FA2+VnFWibjGea3zKa9TQRJ4kkoYOOZtOl66+\
P8BT3mgbrr96ptd6qnnOrMFOTrceKvu5Y1X+Apuovh3yq/msDqsrPKqCqXgX0HQPJKDkzp9U6b//\
FkZV5J83bHzfg7a8a8FZ+\
VgFv5Dr9y4a3aU8Ts1unw7MgfPkfONbpJ9GafKCBrsrPKtBVvVMBzwzWVXanxEJxhOKudSjuSFpxTz\
VQXPlZBYprry605fybFImt+2NrHCQ+VpAk/vcB3x87ZsynuPysAopJ/\
38HL1ccqUpGtOb4OEeVzP00b3/agLfXNeCt/KwC3urdVHGjp4k83tbK8YZ8Qg/zCU877MLfFqRd+\
OcNtF1+VoG2a57+8+OB4BrE0eT01yCis9bZ4zKd36Hp/E8NZq03NiC7/KwCskkvaQ/PS1Ja30/\
wG3bOyV+sLL/gXprf/9iA37c24Lf8rAJ+6+2ZPsXTRN45ESrjsaKW+VMOv+G/0WT/\
dgOy39eA7PKzCsgmLfNpBWsPowLL3Hr85U0Oz+JTNL//tAG/lzXgt/xsDvxay1xsEInbh/\
OrhtWnHaz+e5rV5Q1YvbYBq+\
VnFbBaL8fE8SL80CVvhWW8CO6b2lGr602iOaZDHZ7Rx2m1fqyB4srPKlBcPb+\
dc79GT05NbmfGq5iH/sYxD9Uge9hgHuqdKshKSEMko25ZNDNFUBUWI/kXDqo+SlP1UsGn6hMNqCo/\
q4CqerZ2czBVVZmp5GMkrfvtkw6yr6HJ/nkDsq9rQHb5WQVkk2tM9j6PKDn+hvPzUs/zagdvv0/\
z9skGzJSfVcAMaQ2Zc6zqUzZdbxLNhZzuoPMqms6fFHxreH0DssvPKiCbjGIYc8m6owaVssw3qamUX\
arWKYdaf4dW6/9ooNbbG6i1/\
GwOan1afh5SGXOEWgnPb9ah1nNptX6hgeLKzypQXM2MVLcxR6Wr3V2OivYaDJqiAe6MAX6d/\
M54mhjpprZk1idhNtRVa3g2ze+XGjBYflYBg+Qu1+0FK+KiIGII36SWrpbOC3/g0NU7aF39QcGfF+\
5uoMnyswo0Sa4kzD9Gq4I1Gem0+5RnDO6blv63hNW6dBa816HWt9Bq/esGiis/\
q0BxKu7MVVBTsMbB2+tp3j5Y8GeH+xqwWn5WAav1TleaGoR7bA4U4s0BFVTdCKq6t4A218CpTu+\
XBfwUWO1+zco+CSCKbUQV4uI9dQ69nEjr5bca6OXBBnopP6tAL/\
XijJx6sWoU4qy9wuoWvurg7Zdp3t7fgLfvN+Ct/GwOvNkmbmXw5k9xdFolXrEC/\
5qDt2Np3h5twEz5WQXM1It5+YKmPGYET1tBzCuZmBcUJ6S4Y+dZ55tmF2VGTohQ3N9BcYJ+\
eNit6YLejxRvrdemHO54wTE0b79e8H34xxqwWn5WAauTtZo442mim1W/\
BdnmsCCb6RH9xwajUn5WwaiQFmQ3z4K0sJJv3Qrcw2Pm5IJvBXrHGxlpXcgKDMN5Q3VQjp7g9xyafB\
Wtyeca6Kr8rAJd1fMEN3iaqD1CttSO/4DHjAnacu1473irVzPAuXNBMLtb7YIExvlBVftU1TtFl+\
MdiN/I5OJNQXb0cQfFh9EU/5MGFL/QgOLyswoorncf8+\
wAPq7wm9T4uPTMciitydc00OSLDTRZflaBJuv5K5yZxWGe42mygqofgqpEqOJEz5hecOsxshWOF6ym\
qTq8AVUvNaCq/KwCqup5wZx7Yhy2Sr66SoEX/\
LzDNq6kKV7fgOJdDSguP5sDxQ9xbSPO3V9M9tJ46S4H2RM02fMN6Cw/\
q4BOMl66ztBZMNZoUeKlDa0hmOEwQ97f9jrTxNl14cw46gYPDKfgHU957RJYeJNr2Np5U7jiuG8Svb\
8N2hbStvVW5jxN5M0Hh5SfgbahbWhbWNtkXfIzdiXCmLcd1cfy83bKK5H0FSdajQLFCSnOpBxHs8f1\
XnHIjUFxcRT31LtN5YSniT3a7QbFQXEiiiNzf7aS+RGG4vzOEVWxtnQk92AkZUbSnMM5mmGcil/\
tUGMko4/kdhvVZ4ykY7zizXUgI9JpVJyTvX1/\
6XhFAmbatyb3DFj5npTOxQMZHDLqnUfDqfCNcqsYmEmRmT8xvkn4eYiRZiDRM4zAjFSVimlixPpSGW\
sCBhUxSNbxPTdmVko5vKAU/CPQqYhO0kJ+\
mken0hs5wWCKFvK6gpl7ibJrFXRmTScZxbBN7DgmKloDDzKE5s7nudHyKCtSMJOiNfmYaeLc8k5joi\
AjRWtyAY+MSDFRMJOi58yuofCXxKisEwSdKVo08yWsPSGCdivlnR9gsH0LOU46+\
go6s6azZlVN8ApS1LMDg/1m0DaRU4vR6eqC+\
yZXl4HBrmdp20TO6WJR1jGgs990Wh9S6Oy7FKJ5oFMRnTXvsAmev9XdEwwGO2Ow5g3onia2niMFBWl\
Yoh3cebLlfCj4SMhKhJ/LKeQtgYI0rIRt4hQj3tBynhN8pMGH+\
VWsiH2UqhowkyIzG00Tiy2dxjDjZbvBYAcM1othcqoBM6vFAJ0p0vnsOJV7SkFn7+\
isV0l9R7cxTDCYNYP1sjycGxkz24UEOlO0kNvGzDN4VVYKgcEULeRCtdqqRH1I0Jk1naSFfI+\
NGwbHgJTWUoLBFC2kjUMme/\
8y6Myazpr7cRg7DKPl18CbIt7qragTjDmCxMxIrLnHgXESKSwfeOPmAmVPRBfxA0FiZiSSlm87b1Ws\
tDJiAgzGZ7CeH8hZd2RWGQE6U6TT/BbW6YPVEx7oBJ0C8/expom9OZ8VDKZoIW0TOfN3FAtZ/\
RLQqZzOerEdzomKghYSDIJBRv2i0uoc0fs0wWDX+w+\
izNKgM2s6SQt537j7eybAYL8Z3JFALDyepwgGU5ylTUeme5YU6Myaznr35YWfJ650LQ0GU7SQY56nW\
JUtZFrIpa9a6PPHvT7kZAM6XW/aGfwm0BnrpFJPE3mnkzBtJ+gEnQc38W0FK1tY5V0y685AZ+/\
oJL3Lp83MPutpYpV3uRIMgkEZC7nOrr+\
DGayqzF0NOkGnzAmZv1rEPcfMRcZekBGfjHp796Y8TYwaNwQziTBDWpNnDDPhu1BEV6QgI0VrYpuYx\
FlHYEYLM0xr4ozL1iGjeuKS9IXBW4orte+M5U68ksyUgsS+\
kbijYO0erwJHJF8KEjMjkZyDjy6Yte6Yg8Ebt1rpUk8TeesEZiwfJPabRNtEzi21mVWFgM4U6bTR2R\
lPE3uUdwedydLpI61HOU/QmSKdtomy9+\
YIzuzheXLQmR2d054mdl7vCTr7TeduM7PL7vkV9DtBZ9Z01rvJc9bTxEj1nmAwawbbm7+jrH1AJ+\
hknZAeZe0Tzgz3Ta7OBJ1J0Mm5qT3K2gd09ptOG9XkZIQcFlJ+7QM6s6azXoVt+DkfomsfMJg1g/\
UsJGf+jrL2AZ1Z00layC0Fc696lLvy/E6C+Y9VnWP/tGwJMz/iMWN/\
ThUzwxBmMudtNdXEq3Yyz5URt4Yu3uKdsR7vFMTws4q5b2p4khPUmpzvssY0sThLMjImeGeM3yTIkd\
2Q4hdAcfcUm0Fg7ecXqZJOi9UkPDGoIgFVmL+NilNEVCFp25tQXL3SdK9Lq8PksPfJkU2uae1+\
GQ7ZIl5L5wzuAIPdM2ijfsUGyaxdp7ctVvC2C7x1z5ttYrEqUd7Cox3gLW3v8Xlj3zg1M/\
6Eg8o4HrGuC1sXgez2ySYtKbuaWzDvES86DH6V8UtaZlvvzcmw+\
D2BYfkvIBtkxyb7MUs2w8d18LtoeQ2yQXbHPsddPLJFay3AL/jlWuZnuavBlk8oAtkgu5lltrdVTh+\
eaFwtPKsM3tK2pAsVN4xahSgVN8lYUpCdGtmrqCYeVjBryVquN0if7PA3QS/\
J64X0PLYXzMp8f4ZF0KcmeIOnq463Bfss43mkbBvBr0p+Sc/\
52iHTv4iS9wDZIJtL9jcGad58ALJBdjOfw3xgtNXTxEh5D/\
ALfrmWeZNp4ieHieY9QDbI5kbrdpomTq2WJFuwvjOVGBr0Ar0cuNHcNPEO0WjdWugFelGqF/\
IcEPO30exxktkgByRc3vqXDYIyocyFJp7EVaa/AiHHKlsoE8qMrMwjCmYcuF/\
1w1AmlBlZmXeOTf0zY870o5Bj/TOUCWXKKpOMy3zeKDM8jikarYT+oL9M9UfOjHb/\
hOzp14JxUSgTyuyrMs2XjM70NJGXsTgEyoQyoUxCmTXv1JGJwHKpSuYEpXhKcY0dlNKlUsjVnT2rSX\
Z3rgMSaAgayldDdrZ5xNPEzqvLoSFoqHMN1buj86xgDYnm36AUKKVzpZCzzUqeUiJVzEND0FD6GjKt\
sxf3hWqoX2cvQ0P91RDpsd1vVj1CN5txqcorxg2lqFQKOduwa5uixNigIWgofQ3ZGNsM404BPwqoqY\
eGctIQ6bE9XbD2paDGHUrJSynkbHPekHkSVr9O44aGoCFvEzeaJs4tTzTGBg1BQ51riKww3TZm3rvu\
9+Ww6qmxNIQyoczqJi7ckC0aj8AqC8qEMhv7nUxlYoUG/UF/AjPj57g+a5RzD6FMKLOvyrQz4/\
RQMiKDncRQJpRJKXMN1UTzt1FxW7gyHTOjfIVIvAimqzMzUqbgbWsTwb8JNiBtG2DPPy42hNsA/\
3mugrFe2IC67YcNgA1o5Ae8fRBuA/\
wnx6q85wU2oO6bYAMWP5uDDVg3waw9ihLZhg2o237YANgArg14ZmhswCmS2WVldwfBBsAGZG0DyGj9\
WatZMUF1tx5B6VB61konZ/uPDwrevfF+eQqeIwobULf9sAGwAVwbYJt4sqeJvNz8+\
vIzsAGwAbAB5T6LYgPWUk00fxsVW8NtgMPjl68CyKs+\
B9YG1qbf1uaogllv4K85wt4yWBuRN8HaLH42B2vzhYLp2/\
irm7BfDtZG5E2wNoufzcHavDA2e5AYZ0/466iwOxDWRuRNsDaLn83B2py711gbhm/jz+\
FixyOsjcibYG0WP5uDtfmTeWNtGHEbP3TYxQlrI/ImWJvFzyqwNmReess+lm+Dm2xhU2BT+\
mlTSA9mhWliMQz3YPzyFKx1gbWBtQn5TbA2aVsb28QZTxN5lXUbys/\
A2sDawNpkb21qnuQjWlXjwFG9tRHUUAxrU8suCL4JdmHxsznYhcOKlE/\
3gV2AXYBdcI1C23Zh95h5JmeUE39gF2AXYBdco9C2XfiOsQvFKsmakhwr2GAXYBd6ZRdOMk3kVLb6o\
cux1gx2AXYhJ7tAnhZ0ccGyC3nWfkH9UH9O6q8ZXZyQrKjIsX4LdgF2oVd2wXzJaM7TxM5PFYJdgF2\
AXXCNQtt3ZFq7wDljHCeJQ5PQJEeT5AreNnFqtWQm0IEj1Aq1Qq3N1brJNHH6cMn8nGA9D9QKtUKtr\
zTxMtPE2eMks2a4VwtqhVo5aiVXp980TQxfneKeK2gSmmxpBrWnxXJmUL+QcCMV1Aq1tqJWe/\
4hR63+3SYOHLm8vRxNQ/HsAqFWwQxTdbgPatWn1m1WrZOSkV/\
BWBLUCrVCra808VFzItYcowLbv24VjCVBrVAr1PpKE081c+\
v6ZZKRX8EoE9QKtfZIrWTk95z9rxk94mliVeRXMJYETUKTPdIkOYP+imniqmBNVkV+\
BfccQa1QK9T6ShPNth1vQJ9X8S+4EwhqhVqh1oPq8Dmn//\
QrTyOoIUKtgr8Jas1NrTu4au1XngZqhVpTUevUAHkaqBVqTV6ttom+\
YUWeBmqFWhPK09gmhkeZ8szTQJPQZPuaJGdQE8BlRX77laeBWqHWBNS6i6vWfuVpoFaoNQG1mr+\
xzkvy3+okSHY8tcY7sS18TxrUCrUuNPHIu8x+\
Gk8TeXOrSk8YaoVaO1crGUuyNyAVWxKtgdBeRzTpeNPj3t80CQ2p1JDd7z3DOP87SmUCNAQNKdHQjZ\
4mdl4vAA1BQ+\
lr6CLuPOSHTuWZXtAQNOTR0EqqiYebJm7xNDFSbh1KgVI6Vwo525xmmrghWCmRMt7QEDSUmIa8bek8\
4QyxQCyJicXRxD3jlLfraS+lgIb6oKFrxykfdggNQUPpa+\
jmMfNaxxRC1dAQNJSAhj62j7k91A9dvFA1NAQNta8hMlT97DwrZRozVA2lQCntK4WcbX40TnlzFjQE\
DaWvoce4Gkohgg0NQUMJaMg2cXZduIZUFhe4ukz6TW3qbyf0p0t/\
9Y654WwkdHh7B1AQnFmgTCizr8o8zyrzFJ25XSgTysxWmWcXTJ81hYwxlAllZqvM75omcrbuppCHhj\
KhzGyVeT5XmX7oVG7EgjKhzLQisDdZZd6Wcs4c+oP+\
tOqPnBnXFcyZMYVMPJQJZWpV5hqqicdbZb59IJgbceAIZbbdfuJNgjvsYAMWP5uDDTijYGZh/\
AetItYLG+AEFjYgTRtw/QTTD/BnYhFVhg1wAgsbkKYNONHszgqPklXlfBG/hg1wAgsbkKYN+\
MZOYwMulcwuI4YOG+AEFjYgTRvwhueYfoAfOkTrYQOcwMIGdGIDyIzdhT9m+\
QFKz6eD0l1vgtKpZxUonZzt7fHhxVAyN7++/\
AxsAGwAbEC5z9KwAduNDZjxNJG3y99xRDRsAGwAbEC5z9KwASeZJhZbw21ACpVAgvuxM7cBzDfBBlD\
P5mADrjBNLDborASCDShgA2ADmtoA8zfWWeEpVALBBhSwAbABTW3AO2xMkOEHpFAJBBtQwAbABjS1A\
aaNrHhACpVAsAEFbABsQFMbsMLuClilsxIINqCADYANIGwAWQlkL3zl3Deh8pxvKN31JiidelaB0sn\
Z/gjTxNmBzkog2IACNgA2oKkN2D1WXAkEG1DABsAGEDaAvGHO2gDZU9kFlflyK8p0ke03aSBbJ9m2i\
XOeJvJmN5GYNigGxfUpPs3aZ8Z9NoI52HlF/hFUkYEqyDN+\
b98lfnqJA0foBXrJQy9vME2cWy7pCwnm9qAX6CWqXsg82OtMEznzizJV5BH/\
mmjlTVA69awCpdergOecVu/\
IeMvHv2AD6rYfNgA2gGsDbBNnPU3k7YRzgA8bABsAG1DuszRswMbJQvp2YsczsAGwAbAB5T5LwwbYK\
Nn0UDKqLLgbFjagbvthA2ADuDbgtL3M3bC+v4juhoUNqNt+\
2ADYgEY2YHZduA3w4y24GxY2oG77YQNgAzw2gMwAThzGygCqy4tD6VB61kqvGfkTva9acDcsbEDd9s\
MGwAZ4bABZZX2MaeLscSLRfy6/7ex1cb2puggWSumxUshK0m1DplKiVF5DQ9BQ+\
hqaNx7n1GrJGLNgrhkagobS19D565gacsw28rlaaAga6lxD5KrH3gJyqaeJVTFOrHqglJyUQs42D+/\
/EtfZNg1ihIIZQWgIGupcQyuoJm40TeRk1ZmzjYuqx4OpAr894Zf0ls42TSwmEoh8gWyQLUm2PQt0y\
tPEqPEokA2yJcm+bz3z3AuHZW4WJQLZIDuAbNKb/jXTxM2eJrYQuwG/\
4FfSMpuyrNHWYH5biKiAbJAdQDYZK/xS0f3ZQa4fIh0RbDP6F37ONPTXE/\
2Rlfu2iZx7rKKc6ANlQpl9VeYTpu6pePsgWJlRztmBMqHMvipz+8AoU+\
aU8WYRYCgTyoQyX2niTQVzd1qUM2mgTCizr8p8sWDuhBGPzUOZUCaU+UoTb+auM/\
14C1ZrQplQZqbKJHMjj86z7u0RPVUF+oP+MtUfOTM+NGaebBblrBMoE8rMVJlkPdcm00TO+\
eOCcdZ4+4jCTzWq4HcP+O2+nmvHWPxGxuTvkQbZfSDbNpFzKny14wGyQXbHPsceuxoYhK/G4XOA3/\
b5JS2zAZxV6afy/Ip4J4H6F/v2TRXDCqV0ohQy7vp5650zlJLZqX3QEDTE1dB3TRNnJyXz/\
T3xo6AhaGihic+ZeWja08QendoHDUFDjVY9U8EaUnpqH5QCpXCVcszAxAd+\
HF4HhjmliVIQSUtNKaRfdp2NDzCU4t//05PsHTQEDS2uOmbsofN7bMPyX6AhaChfDV0if/\
MqYmzQUE4aIlc99vyh8HoVRNKglLyUQs425ktGj3iayKuGF4yxpUx2+JugF/16sSf4z7wG9TbQH/\
Qnrz9y95adrz6zIlx//vOzEKWDMqHMxsp8o2niyYeivg7KhDKTUuZZZs7EXbtQJpSZmDJtE0/\
xNBG1gFAmlNlRnMdWGJ4ZrExUGEJ/0J/AzGj+Npo+XCTOk77+UlEFt/3x3hR++\
zKU3qnS11BNZCvdX3fpwBE2ADYANqDcZ2nYgGdMhOqTQ8nYscoIFWxA3TfBBix+ttc2ILNqPtiAum+\
CDVj8bA42wK4FtnqayIuHq4zHwQbUfRNswOJnFdiAepG/cBsgej8FlF63/\
VA6lM6d7W2OjRP5E7wJAzk22JSQN8GmdGpT1lJN3D1m1rpFuV8Z1gbWJuRNsDZpW5sH95mz/\
ERzlyrzFrA2ddsPawNrw7U2R5smvn0gmSVVmSGBtanbflgbWBuutXmPaSLnZAjURsPatPwmWJvFz+\
ZgbWzcZoOniZ3fVw5rA2sT8iZYm7QzT9baOLJIZI4ZmSfYFJE3waYsflaBTSF3jNomCmWeYFMkv3XS\
0X7R2+Ohv/b1V+\
9kME50NLN9ZFAmlJmWMs3fWDNjZru7oEwoMy1lHmGauH6ZZIwfGUUoE8qU8WbDzx/\
KbicUlAllphXnscrcGqxM5KOgP+hPKs46e1xP4qyuLmvnTRPQJDTZxFvlRHgyi71CrVBr+\
mp93qiVM4NmFo+\
FWqHW9NV6WMHcJZ9ZjBZqhVrTV6v522hmovdxW6gVau1crfViuTd6mphdLBeahCbT1yT7VCiVmoxXm\
x9ecQ5N9kSTpFdr98vMLe99fBdqhVrTV+u2MW5TgFqhVh1qtaf6yJ6zoTK+C7VCremr1a5Ow6v/\
sovvQq1Qa+dqJWNJ7HMeEEuCJqHJVjRpvqQP8V3oD/pL0YNl6y+\
bWC6UCWWmqEzzt37HbaFMKDMrZWYTo4UyocwUlWm92V7HY6FMKLMDZeKcBOgP+\
kt4ZjSHYLN2eeKMayjdiSWU3onSydPsd3AjurjzFDbgoDfBBui0AcfuY57pgJtIYQMcAw8boM8GvLE\
Qzx8pi1LDBsAG9NsGXGOaeMdAMlOlLB4OGwAb0G8bsIMXecddmrABsAE6bAAZ/\
bc2YLOnibjhEkqH0nUoncyzbyq6z/Np0p9LFY8HqwL664n+\
yJn22XHK2TcoE8rsqzKP3ptyTgzKhDL7qswri5QzVVAmlNlXZc4XKeePoEwos6/\
KtOvMZLM6UCaUmakyyQisVWbHuRboD/rLVH/\
kzLjRNHH2mk4zIHnlOhfe5Bq3dt4U774QF3BQf8LqJ6udzJeMiu3h6j/\
EC52jybALsAuwC5rswnXGLnC8AuyKhF0oYBdytQtmEEZzb0k0Kwy7ALsAu+\
AahbbtwlGmicVEojlp2AXYBdgF1yi0bRfeZdcR6xLNiMMuwC7ALrhGoW27sHAnqqeJnefjYRdgF2AX\
XKMQ5azwGU8TsfMS6of6M1a/vR+Ss+fEkY2E+rvQZHh9ENTfE/XXO3mluC1c/\
eu9eKMWAXYBdkG5Xfi6aWJxlkiFImoRYBdgF/KwC/ePxc+\
OQC0C7ALsgnK7cNmLzHWEv0YJtQiwC7ALyu3CuQNmdNFfo4RaBNgF2AXlduFF08QZRu2iPxuJWgTYB\
dgF5XbB1ihNDSRrlFClALsAu5C2XSCrFJ43dmHG08SqGiVUKUD9UH/a6ifPK7qoYGYjk1e/i9+\
d0ZQCTUKT3BnZ7krmRPYUVw5BrVCrTrV+\
l6tWxfU8UCvUqlOtb51nqlVxlQ3UCrXqVOs3lzFz3IprX6BWqFWnWs/ZyIwlKa5IgVqhVp1qvXCX+\
Fk2ydeJQK1Qq0613mKiTNPDXlVvQK1Qa5JqJbOqxxfMc1+\
QVYUmoUmOJlfWauLspEgsiatJP1VNNOl6U8rVRxVKMf+\
JUMWwgSrGDVRRflaBKsiZynwJqyrYH7MZlv8CvUAvGekl/H6/\
qqiJYP4QeoFe0tLLPfJxC8EMHvQCvaS1SrnB1qcEr1JEM2VQBVSR1ixyn51FPE2smkX8BwUL5qqgF+\
glrVmEHesSVEU7Z3R3G3/2Kx2q6FwV9dbuZ3qayKsmHJb/\
Ar1AL3noxZ5gPcvQiz82LBjrgl6gl7T0stE0kZNL8a/qBWNd0Av0kpZeVu1/\
jXBsWDAKBr1AL2mt6s8vmFVlWNVDFdmqwp5rx4l1Meufu2VVaQUkVCGrCtK3enjMvJHWv8/\
d4XVBL9BLHnr5nX3MWcQfG2bGuqAX6CV9vVxZMNfu/tgwM9YFvUAv6evl6DHrlN2q2DAz1gW9QC/\
p6+XQSWYuZejVCzMKBr1AL53rhYyCfWrC+GOeJlbFhhEFgyq0qoKcRV5lvK6pYFVU1Q0zd+\
hDL9BL53qZrNXE6SC9+EdvjNETHb3ltZroO1W6ytpVm4eqEdfWhyuoJh5r9l8VjHWHvw/\
j1aRUdA53tLY2GC3ntQOpj1anFXeqR4u0T+ZL0rdPvks0ovQhuc4zkmD1oR/GnuynzpuLFub+\
nuwozpsLay+KCUl7IcjF0PN6vz/DfVP1cUVtcNHEz22fC3vr46yo5yRYZQouuuLCnP3H8qij+\
BcEF4LzCLhY2sQTTBNl7UW8eQRcMLn4fy/RWms="]]}], ";"}]], "Input",
 CellLabelAutoDelete->False,
 CellChangeTimes->{{3.920283352511375*^9, 3.9202833602256603`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"2f40b83a-6ccf-49c5-9133-a02045a238c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Bare form factor G, considering ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["N", "c"], "=", "3"}], TraditionalForm]],ExpressionUUID->
  "d643d785-fb76-414a-bd7b-8e9d83d3465e"]
}], "Subsection",
 CellChangeTimes->{{3.9202188321764517`*^9, 3.9202188595810328`*^9}, 
   3.9202192114276247`*^9, 
   3.920219292230979*^9},ExpressionUUID->"82e09123-ed9c-4270-8b5a-\
b14c25ecf854"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Gbare", "[", 
    RowBox[{"p_", ",", "m_", ",", "g_", ",", "\[Mu]_"}], "]"}], "=", 
   InterpretationBox[
    TagBox[
     TooltipBox[
      PanelBox[
       TagBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"13891", " ", 
            SuperscriptBox["g", "4"]}], 
           RowBox[{"30720", " ", "ep", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
         RowBox[{"\[LeftSkeleton]", "2943", "\[RightSkeleton]"}], "+", 
         FractionBox[
          RowBox[{"57", " ", 
           RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
           RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
           RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], " ", 
              RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]}], 
             RowBox[{"4", " ", 
              RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], " ", 
              "\[Pi]"}]], "]"}]}], 
          RowBox[{"5120", " ", 
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], ")"}], " ", 
           
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{"6", " ", 
              RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]}]}], ")"}],
            " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "+", 
         FractionBox[
          RowBox[{"25", " ", 
           SuperscriptBox["g", "4"], " ", 
           SuperscriptBox["p", "8"], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[LeftSkeleton]", "10", "\[RightSkeleton]"}]], " ", 
              SuperscriptBox["\[Mu]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["p", "2"], " ", "\[Pi]"}]], "]"}]}], 
          RowBox[{"512", " ", 
           SuperscriptBox["m", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["p", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["p", "2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}],
        Short],
       FrameMargins->Small],
      "\"Sun 24 Mar 2024 12:36:50\"",
      TooltipStyle->"TextStyling"],
     Annotation[#, "Sun 24 Mar 2024 12:36:50", "Tooltip"]& ],
    Uncompress[
    "1:eJzsnX/8p1OZ/+/358f8NjMGMRFjYxFTaCWLDLKRrUbxVaywEZ+\
wkpWxtnyEtVJhJVlrjbW2WrWEsmWtoW2RRE2SEBISk9EYY8zM5/2dc79nd3HOeV/\
3ue7rPve57vvVHz2aPu/zvu/3uZ6vc65znetcZ9M/P/79H71ufJadOJRl2dxjTzrxo+Z/nDi8+r/\
2HznuyBM/OmD+OWH1f73/8L8cOf4vDj925OY7u92RbF6W9f5mPjr3+JOP/MSJ5p9Hfnyku/o/r/\
1TZ/X/OmrEfLWr0dyRkTHTaJh69ODqf4xkc+1v8X+/+ctx3r98fGSl421f+\
U7jqHc6pGu6Y0uh7ij7umQXbph3oeN1qXca8L7TWNkuvORl+S6s8HUv+\
IGkAHqv63qp3uu6fkjQ6579emPxG6ru3d4//3cYKdAsf+GRl/v+cufbBf38Rbk+7x0IBn5ciAhr+\
vXjqV+/PP/1E0SN34iO2Xd9o4q3D8UZth3yTlovix2/hN0xzjEsVS5O7hguOpEGd0ebVLkY/\
AszkuyS6jSyquKfvyQfSA8K95uijJYlfz2pimVDRhXT9E0jVXfM98YMFrLDRZRppGq97PtxQ4ykkyw\
6jVTNxS2ii+SI00jVHWO+YGTY8RtLdIxrUdx7Z8cYk6pgds6YC/\
NafYhUMXswH5cnVj0uo6PHZ57oAtWbEzx/qXkVmWo/90Kf60r6n7UuSmvq5wlUP9+V+/lvi+\
TpwgQOE5z6kjHBUKRwsOMvjTcBOdrcfORY1znasE1Qc6wjVdYHN5Jn3b9OEHSHm2OCD2zTFWa934rE\
4fY03gTkcHP3zsa5ma7PBP237citRrJjDpli2Nygam8kfQJLdjQ5CBjCR6Y7+qxER0/y/EXpCqdqE+\
w8bAaBAVET+BeZKj3vqk1w1cPGBLLDTaK7gqma4NzDPWHAEiZwdLRmn7zqSXedUzuZ7E6nUs+\
7atYf+LLxbhZHWvyo9LyrNsFTk+WHG7/n7fCIGm8Ccrh5viu/hVzrvleqHT3RfEs2SXKrotYN+\
VT7ef2O3E6mvKuopp/Jsdt818gcR5+VGDgcHS3vKqoxAYn6OfnYPZCqq6imo0nWN808258lWI/\
iKjbHBMOZfGasSp9cjUknUia9JY7rqTne0xxjX2C+\
ZdRhnRLGbv1ub6rGPsUoe46ssR361RzdUmNsMnX0fVPMzOw4myBr7Ip+vuvtgn7+A/\
ksxjgVHOUEQslfTy5BrupG2SLW1zHPPGk65uhOnPlOMBJUtV52eJf0gWBR365qLnbc1vz8jSMtJQX9\
oKo7ZuGfyK+xoxzNqLpjlu46PcZZ4fRdppIdTYYYzqlgLmvYOYOqTXD/n5jMX1nWG5b/\
XrUJHrgnZjkUwZlbjQnohNSZZiqUPD6mNCJSNetn37axeHGahuW/V22CZet1xP3hhuW/V70iuzyr/+\
xvMuGw0oP3rvnZ3ylVB7rR0ZtwsY3ikzenn5d1PSeUknC81fQzORM+\
nPfzYKRQKkzgMMF2z8lHAAY8f2lmWlnp0Wat9aVTgpuZPFaa9UNvkj94GmXt0xwT3Pp8lGoP3J/\
fws1wyqRk5sPpHTN8yZq0YccIm2Ps95hvOd9hnRLGjrLJCWOHG/su8y2jnUi+\
ocpwrRpjkzPzPWYtNsthHbaxlYZ/1ZiU3lTJl9fDqcblwn8+90m+\
HyrV0XkxC9mDbrXmfaXaz1tlnoSZJIJCavqZnAtGxjw8VzLxO/7SeBOQqN++\
StoENafGpcr6lRVMklGCQmpMMEyZYL+MOayLjBzBv4fcXX4q/\
z2ySNXzU8lh6huZfG5vxcnw8p2Qlwpe1/GQEp1QceK7PPQHi5Mg5BnI2/\
tpM2UskN22rDihXb4TTjLfMkc2OKRs10reGekVd5edORqT+yHf3ZPNt8x3PKSS2UtZ/\
oF8d580kIlfatT/nZvc3fRVSV35i+VaP0IvNZ06V7JTG5RDIM/\
wG823CGeIKQuDyHdq1xfySMKVSLJPi9UGE77/qDFRa/\
nuzseFaFvTgq5Ekt1d8HYvyYIX6qLR8gyfkYf4Y52LVxZ5lu/\
uY8y3ZDOqHqFT9s80m68XGnEUCadsFOVWiJZbj0wle64rfz1ku6oEJ2rY+3NZDkXa+\
3D8Ghi2GsNePM542K+\
L5GEriyslbFhyIt3vQjMUy1ajgh8UTZd7duR33P090cTCzIkadpFxkQ6TDXWqLP7QclAmUaDkocafO\
x5SAhT/IgkHrhqI0J1mrLlWNnyKOuStQuga8y2zZBGKEiwGQqkgZL7AOWyUQMj/\
zjiMpg8h0mlebhByBQLZCCmtmNZyUMj05K32yMTvXRSclIif7+rzV/78YhWthNOWomSDVN0xe+\
U727Lx6yh5G1V3zHa/7kS8F9nxl5o6hhxJbn90MOVyTVVzscNa0j8/\
UtZC1R1z985mhpku2jFRyrpW3TErulGq/KXsz8Tp6DwwmM0LT5GIspOupp/JHbR9u/\
LJDFH2vJtjgjwNf9TxkBIm8L+zslTFOKNNnpA1T9IE6pIU47C+\
vvmWXWRZj7Lj2xwTmL9JuzDKOlqz+fJAsytngrJRlG3RlluPjPHencU8WuP4NTBsNYZdOiifkd+\
q8yapGvaEXLGx6ocpcxoTNixdGO7XZiKdnep2W8vNR+ry1HyzQ7YAg7/\
PHc4TDFuNYc81hh0dHyn2PAWGjTXg9kK6ju1JxsqF+xvbl1pQEw1kwlS+kzIqu1ntj/\
07fg0Q0o7QCXkopPJT0PJrLiCUCkL7daNc9yi/ugNCqSDUCxDIhvT874xDbPoQIpc8Z/\
9RJnyRteiKFaBEAoUca07uxiyzI7g2BkKpILSF+RbhWsf+8MpUIKQOITJreN+\
V8hE6xztX9PNdbxf08810PpLNDY9jVXwZgMivJ1Ol8lNKwmW9G9Exb8jkB1a/\
exfv9EVpvXzjt9LExDxjUZqLJ35nRsuBSD5bvNMXpTvmqCsMF44qeCU6xu+\
JxDt9UbpjlnTlE4IFuYh3ELTqju7mc5njmAt/\
o0FwwmpOP69lviWbIOkxqSzlUrKfyR3Wh7vS995GOueoxgQk6vme1LaSJlBaMKRq1p833yLa0ZHObj\
bHBIes/jLpu+KinBJVYwJybfVwxjwmqXI3u+rBu+cPpnons5p+JgeOaTm1A/\
r8FDUmIFFfOzeBZOKD0gyZqll/eKV8lCOKn9IcEzzdlQ9ZR/FT1JigYDkHWRMoOwQVh/X8/\
mbhkjaNubsrjgmMaqVvYu3/zm0zQQ0l4tSduYzDer4bvKUs61G8m+\
aYYKeOdPKgaEmqeLEWNSYl80F73tJiUZNGuToMxg439jqZJ4RXwthRiqDB2OHGPjSLWSbC8Wtg7HjG\
Nl8gW9A7UmE3GDvcDbvFxPnuHRBdcsANq1W/\
XzGXGt8gq98oxepg7HBjX2IG641lje0PEguezoKxwwfr51ZJ3xuJ+7OTWDMP6VtGwdjhxr4mL/\
50kL5lFIwdbux98gCn7KFX/zurTGJQY2xyZv7xFPmj8JiZa9XvwYPyGxRRllEwdrixH+/\
Kl2WMsoyCsS1jF8vqWeB4SAlji8y/CXdqsTKJo7Kd2v+dm9zdxXK+\
RzuiDkfrGc479TBZhitOC0m4u8lJN7++RrhGOfwofaCQxX/WrwCUKNdPAKFUEMrLHQoX/\
2nYkRIg1B+h7XKEBiJ5uIj+6EOI9Hh+\
nElPZIgcaQSFHGt2HJLfPIhyTQgQSgWhHTL56SrKhSRAKBJCZJDpkY4ZhTZLL1AaO4VosOKO7h1rf/\
uQ8yEtquhVdT9/0wT4svPdD6n9LKmafqbvBp+YuSunlRg4+\
g92bTMBifp79pRfarRx7KbPTZ8sf3S9YRW9qjaB+Ud+Qbg2E/\
heTJ8JzBdImyBKsRI1JiAXfOa7pCddZfdMxjNpjcs6QY+zJJKTKSTz4vLCC0j/iXBHvwFWwFoU1u/\
li8MNqk5HkPelAWv7YH3g2ShHweRdXsDaPljXv9jAenSn4jiy/OIAsLYP1qOWeaopl4DV3zuCW6+\
AtXGwkmv+y3eXHllFt3KBZOOQJMfP/TpmzR+rcrTgTZ2AtX2wntuVv+XOH7aeDlgBqxfWKRSsK/\
IA1VDVAX75aGqzMrogi7Rk8VguC9kx3L/JgKMdkIUKWRxYwWzh387AcRXIQoUs3mq+RXi28G+\
c4HAOZKFCFl/Lqx3Jzhb+ECMOHEEWKmRxzID8bOHvHRyigixSkAUZNn2iIz1biEbyAT/\
gZ8NPzgn5RXmzHA8pMSf49wxmQBaQRQKyIA+\
c9S6EGlf1CqKijhY0adUd3e0yr3uPcli4Of3cqwnrONjHDwcJyllNP5NHx76VO5OSd7pHOiysxgQk6\
ldPl87ZEd0oU9PRJOsLM/lJMspJVTUmIFMme1eNJ3tMMhknXXCuiuGkK8OUDLHkV1QLB+\
SjHJ0EwAA4T60c87jPJQCOcpwSAANgA/CGA8ZRkD0IFOWIJQAGwAbgu/MqXLIjsH+\
918RUFwBcK8DjVyo9igmAWwEwGWt4/\
rfSPnAzk0SAaa3j7M2ZvKcb5cgmAAbABuC9coCHRQGOcowTALcCYPJikGNWylfIQR2cZsBTsPDnvKp\
3tNa8s2CuCLBKGaslXTMmyRby8O9ACU5AwCplrA5/KWblQke/AasmYnXOz2PWGBTcbgRWKWM1/\
nH50crfO6iz2gysyPXeOffJ1+3Deq8Z8JBjUne5/\
JgU5XJIYFUjVuS5tkiJsfKOOYKovCdBFkVksVMmvznWrvJikEUDZfFgJp9c1q7yYpBFA2WxYS4L2WM\
b7SovBlk0UBa7DsRMRUYmJ2ShQhaXduTXFv7eQeYoZJGCLMh0vis60rMFsk4Bfxrwk3PCE135Qy9+\
jpDLClmokMWyXBbDorJoV9U9yEKfLEhXKS9GKbywbuI6QfBJgD8S/OScsF4Wc2vO0W+\
QBWSRniz2yuQTOdpVeQeyaKAsdhyQny3aVc8HsmigLJ4bH3Nrrok71pBFA2XRHYy5NdfEHWvIQp8sy\
HjTzkPyW3OINwH+FOAn54STMvk5oV11kiALfbIYR8mik8vCUX+EsUxIn/D+\
tQbI3iTv4uj1pqPsBj8WIbjzp6afyas4ehvKA5EcfMdfGm8CEvX7x6TvOFAajq6a9fOWxswpUhn6rN\
oEF+dlb+ZGMoFgmK3/mCY5t1RtgpkvyOdK+FOIBEM6akxA1r3o3WojawLBjn65geskNfCQdS/\
u68rXvfDvazv6DVg1Easn8kj/\
xpH2hQX9U2CVMlafGjBYDUbaVxX0uYFV0liZSfB8x0NKYOXvHcF1BLBK2TG/\
1GA1LImV6AoI8KQ8Jp1j4HElTpcYk/x2ENwuBlYpY7V0THpM6hevEdxuBVY1YkVuV/\
ZiUIwNNsGlG9Gb6cS1yT2cri+ix18iC7LUnH423+U8/8p37h1/QT+\
bv40c5ngIe9IRjfmo6WhyN2brIU+eQ4nZPcqeZHNMMNN8i3AKhN/BircnmY4JyHV37/\
x25UdY1XuybfQJ6Mspcv1OwoYYsJLEas/M42qWwKpdG2LAyoHV7maqGx3AhhiwksTqgQqCz/\
7eaeKGWBuxIh3zHCsXIWysmrkh1kZ4yDHp1q78zkW7NsSAlQOrPcy3CGPVrg0xYOXAyvxtZFTyGE4z\
Y1AiT6ry/dUgSZYZqALJdkW2AGs0WJ/\
qyqdktiteBlhVw9quKBxgjQZr7ga45u0SsPp7p4mxPcAqBWuxZZQorM2MGAJJKSTJ8TNPEBBeRqmMN\
jarABbg7xao1pbnec8ZqDqspTmGAFm0TxYLzamaaKE1ldEKyKJ9snij+\
Za9HQ8pIYsotwNAFpBFdbJ4j/mWbWVl4V/uqozAQBbtk0W+\
thDNDutnB5VRIMiicbIg403PGFkIh0ARbwL8KcBPnqbcc6U5yid77Z6/d5JfQeRV5wdtWHt/\
7vM8F9GvNAR5hHsd8y2unisxCiXvmVbW3ST3m5pviXZTUvLFpevjfqmZfecky72y7iZPiMw23zJLsr\
sbl5ygzOTkFv/dRmFZR1RhKq/58f1Qzf5h+DU5CY1PrmVS61Zd8VgJX0uk7TockA9sspUk/\
NZgbgq6uif/YOUu7vrmWxZLKiySi1tNdKAyQ5Cc5hWLRHfpRD0rZd1NurgLzbdk0/S5uJqiYvUNaw+\
OSWdIie5VwIhF1iQn51O37PUV/j7CRdVaQSIHe7O7IxvPwNXOenEhx53TzOQher+\
JaCwkXmXsGLGQZsQ9RMAkN6Hz4iuiVU0/PjJdDsxmjWOQQO1T+chPPB+vf85u1pmz2KE/\
EVbI6xBW5MPlRNH1AzPA9+pmvU54yGvYIU93h0WUvp///HGRlk+\
Ov9TUMSQXR44lczl3HVwc95SCK7Pr6JglXfnzQ8knddTR0ea7nMFXqjf9p7EEy5+p6WcyCiq/\
Xuh3xIE5AzTbBEeJzzUVbD+qNgE52myxj/TN7Apy9epg/epb5dOE/Y5F8vl7dZigd2+GJOuiBS/\
jrWX9Y2T+JKa7UIFJyc2L0zL5JOQoBSNh7HBjv2/\
IGFt2yzNKwUUYO9zYeVa7aM5tpIKFMHa4sS8yxp7v+\
DkljO3vHWUJR8qMTbph95hV3waSxlaXfqTMpKR+d+\
gqvQkexg439lpdpfezw9jhg7XZm0z4olLt937Uod+nc5MqvD4Uxg439qWDmc5LPWHscGN/\
avWXqbxqE8YON/Y+Y81cM7fR2KQbtp9R9paSxo65Zm6jSUn97mrqBq0rq98U1sww9sj+\
slZNYXHcRquSuZLmu0ayee6fEynxrZoc9jrmOPMF0im5/\
tnPQSFM0AN6KJJPKbhaVGMCMiHrvDHpPCHRlZqajiZZ3+\
0h6cy3SAlZzTFBb8SfW3UkktvR8Y7sqTEpuapZ1ZVP6e1/\
9ArGrtnYskOofxYTdBdg7HBjPzNZfifQoV95lwXGDp+ZN3ldJ5OdmRXkpKs2Kanfk5bJn3fy+\
7sqCwY1x9hvuN6c1pQ1tj8MqbLcT3OMnSdkOUqVJF8KzP+\
QMiaQLKeaxPw8cpikbUXlCgtyRXtoV377L4po0y92moRoHSbPa464bJSGlmFYj2HJmH1+\
LVy6tTGqKcfk6uhlFXd0b39qaid4w9V/gbfDq218P5MjVQ50tmHVgfk17yyYW9AcE+\
S5nMKB9Ci74c0xwSU/lK8X4Jr+\
xcPbakxADvg3fWxIPA7ZxpmVZP324VXiW7FRdsPVmIBcEeb3F2YbiJog+XWf60m+\
H5piWdkKQCFLcHdz78yRdlgCFEcmqbyDDIRSQai3kJohipDrKjJxBx8IpYLQj7vy6bopHCMFQtEQen\
qR/ESWwuFUIBQNocfGYh4aUFkmCgj1R2jZSvksRn/vqCw+\
1XKEyKX73asMQgeJhqmwdNcHCjnWnNSVv7UvhUO/QEgKIfKeq/\
tzhDaLtHR39BsQqvr9iScJZkZUDevNFQQJ/\
Hv5WOEB1hKwnrRSfmT1R7SwlgSsJWBd2JGP4PtjZ1i1AtYSsO42wcA6JVKUDitnwFoC1rvWlR9Z/\
b2DNTpg9cNKBpQumyk9siotuQ0kIyFJjp9bmG+Z5fg5JcZP/\
9nTGYAVsHphJXdu8vr2o7KwppCCoLJeY9XGzuvVzJE1dgrJAjC2z9jCJRD8vYP62LUa23xgZK7j55Q\
wdgr7qjC2T9nCV+mqNGkMN1IZPOSCuYoChf4dSUe/\
AasmYnV7Vz6J0L93qHIdAazCsZo5IH8E2b88VbliAVbhWO2cZ83L1vL0L4RVro2AVThWJ70cM5Ne5f\
1FwCp8vbcs962GRfe4sN5rBjzkmHSJ+RbhCzD9Fld5IROwsrAiNzl/XEEYIYUsfGVYAdYisJ7XlS/\
9nUIWPmBtIKwrDKyjjp9TAtYUsvABawNhvcl8i/\
DImkIWPmBtIKwXj8n7rP4VNsIzgLUErMvzw3idSLFEhIMAqx9WMsiUV/YXvYEFoSQgWWr8XC9rZhY+\
YNUHa8F7xyvPnuF2dDU1pl1P6n/VbUImJTftHunKpxhEuQgYxg439mkrY+aTCAaYYexwY1/0pLyx/\
VNZ8rc1qDY2OTPf/EXplB4Ftz+\
oNmlzLwKGscONrfYiYBg73Nj5Kbg5jp9TycyMi4CrNzkZeTyhY1bOsZwxQX3HCL4ArnJwfasrnYrxc\
VeUPGWEAGaKYJo/yrqwomCikExRMPMP6gFzHAVmXk4mm+Tuvgqi1a7fGH7bdU29Sd7+ab5A+\
lJKdLSjo3fLPF5k9Ii86n4mo2nv6yrYFFFtAhJ174Ip+n6E6n4mUX9uTD7wBBMEmeCMo+\
WnT79ryNyoUW0CcrQ54PvS4Rn29onqjiZZv2lSJ5MebsQ3NZptglOnbSCexCO+\
1aDaBORw4z0pz1gVaZ5Z/djkT3IJO6ifr+l6nBu+s65y+izZz+SQkvPsYrMSJ1LlxBrFBK4+\
q8SJVDmxVj3aHGBMsK6kCZROn6Ksjzzh+\
XgqRUEa1NcOqL9ooB6WhLqft8jc3FFtAnIXLU8Xqb6ObjlH8tVzhb5dL5llQNoIDYgi5K8sIpgLDIR\
SQeg9nShnf8r5+EAoZYQ2NN8iHPzzr9QF8x6BUCoI7TtOfhQSX30BoZQRenzIk/tTAiG/\
HQTLAwChSAiRCfzrbyQ9CrU24VY1KORYs1VH3uPxB7AEqzsAoaQQEp6u/O/sCF8DocQRIrOdH+\
yabdDxVTvNFf1819sF/XzzBc74KT884Xjlmn49uSv1RFf+sgf/\
olvwDEDVWOxgimE82hF14tJRBcnF08ulf34/10QwbaLqjvmeEcwCx2+\
sZMIVTGaoumPuykeSG6oeSbj+\
RjUn0SvoaHLPtTdhLY60W8Ocy5ptglPMt2TzIu12CBbLa44J7lpiVDAjUqh3wP4LTHCLcZHmD0cKlT\
KdJ9UmICfd7S5abYI5k0W9VEy6jo6+2sRZtnX0WQnW/f5w8rW16jDB+NX/l9NRKWEC/zsnX/\
GqjuFmUTfKyVduR6/S0tEFffwhfQ5mc0zQS4qT9W6iOJjNMcF2mfS5y0gOphoTkCP+\
PeIjvqiDqaajSdZXdaWvx43kYKoxAcn6eh35vVQR1hPuVJLrXi0lWa4r9mQ0d/\
eeQ6a7N9bktWju7hP2Nd29iyYPJeHuJkfoZ8ZLDyZC3kjCnUoy/\
Pkjjechy3DFnofm7l5UgaNXcRhLc3fftMJ090FV+x9pec/NMV8vBOAYnCgb+Xe0k492qbEemQm/\
12J58UW5PgqG7W/\
Y5SY9LJsdaZmRfGSuOYa9eE8z3h7dibOgST4SqMaw5ER65TrmrMnrRJdO8IOi6XLVuWbAldVllOueY\
Nj+hj0tkw/YRbnaCYbtb1jzBSOzOqKGTT4pBaBYoJBH+Mx3jWzm+\
DklQPHvkDj6DQhpR2hFBWONf50tuBwDQqkg9JRB6HzHzymBUJQUECCUCkL5RCZc59ffO8nnSAOhcKc\
5R8hFAxshBZncAMUChcwEyEERLlogOCkNaunoYpnocyQVGSkNujkmuN+YYFTWu/\
ePBILevRoTkMPNI7kKJE0g6gOr6WiS9aezKCeruR3te7y8A6DGpMUCocIm9RcoF6xXAGOHG3utTD4h\
NkoqD4wdbuwDO8bYG0QKOzpcFhg7nrH3GZI/jBcl5QfGDjf2uZvLu2EO/cp7wjB2uM+\
93sHSc7a6GxqUmZTU7yXmW+Y4fk4J/\
UZJF4KxmQus0aGqfW5uR8cLmgMeC55im3bCqQMNyz4BVuFYrWO+RXhMalhGCrAKx+\
o5M9XNGYi0CFWZpQKswrHK8+cOc/\
ycElg5pjr5tRGwStkxz30rx809rctmATzhY9J9Y2bb7Pyqt824HR0jQSkePEBy9Z8mU0j2SldMEUXS\
cQPemndWdk4fsKYF62Uvyacd+HeiHRYCrIC1KKwXHy5/p4c/CicYLgGs7YP1xivkR1Z/\
bE9ZjQjAmhas3/x5J5MeWaNsewPW9sF62dGZ+P31fjsoq/\
IBWNMKUJ125qrVbsC9A5LRTQSogKQfSXL8XPhhec/Un/bkCF0BVsBa+D4r8y3ZxKrX/NyOjrc71D/\
lPyGTkht+S7vypbSjnH6BscONfdMUo1+\
FxW1h7HBjf371l42s9nXjhBFU5rM1x9gHLI15sa3KLDM1xibdsDvNLca7OH4O29hKM7zUmJTU7+\
XGDRuWNGmk0y8wdrixzd+kU4JVmjReDEENPMUSfxc4fk4JeBp2+gVYhWOVF9PcWxarhp1+\
AVbhWM0037KBLFZ+J1blugRYhWOVe1AuDkpg5ZjqNK+NgFW4Y/\
68mQRFsVK61gI84fCY72r5qg6gFJm8qgClMSs4IFQ4CIDVGhBKC6HGrMyAUOGJDKswIORFCLdnABSZ\
sSZPPRSuziSYut2spTmQ7BZI3V7ela/sFOW4NmBtH6wLx+\
QrbkY5rg1Y2wfrG823RAtvKFubAta0YH2P+ZZtZWH1L26UrYIBa1qw5j5rtJCNspU4YE1rzf+\
MgVX0dl7R49pAsnFIjqOQXGaQdF0pxFgrcX/jQ8G/sabeJO+\
ozP38bLDqRSk6Oh9Js0nh2Iqf7lTdz+\
TJrM9PNkBvHGnh2kYTkKj3RujhcNT9PgMzmqW6n0nULzLfMt/\
RZyVQhwmCTPCtQZNI1om0mGOGyVSbgBxt3me+ZZ6kCtghHtUdTbK+kfmWYcmOruCAbLNNsFsFJvC/\
M3OhrtoExe6qTjcLQlOcQjUoZOhsSVdpbgIQSgWhH69SmjEAhFJBaPdM6T4+\
EEoFofMypbvrQCgVhHJfyGXzEgj57aCsRDkQKrLueqCb9E40QIkESsH9YcZGm2DQb5mW3iy4bcnYbY\
+yZ9acfj5uwGxbMvo5yoaNmn4mI6hPmW/\
JBvRt2KgxAYn6pzrGBI4BusRM3saxm2T93Hzs7ujbsGmOCbbrelIhSpggyoaNGhOQC4fzXk76Smzf4\
7UsHNSAQgYpuhUMl1EuqgZCqSB0+osGob317fkBoVQQevDX8tNVlD0/\
IJQKQteYbeNsA317fkAoFYS+sVx+FIqy5weEUkHorgET5pH1hfx2ENzzA0KRECKX7k+/\
wSAkOQqJ7vkBlEigkGPN5uYYhrDHE+UKXyCUCkKLTPRndK1Uw4TNOunee5JfYdJPinf/s1/\
QhTAlq4eY7xrJNtQXpATAANgAfIr5FuFxFiUbAXA0gM3fRhaM0xegBcAA2AB8ZVd+nxOlHQFwNIC/\
Zb5lVBbgKMFpAAyADcDrmW+Z4/\
g5JQAe8PwFJSABcCjAZLAsv6VxliTAKAsJTEMxJfePurmnOyHVmG48k/onh/xJgmE+\
NfAUO7OaTdEXqAJWKWN1S1c+OStK+AhYpYzVpjlW8/QFdYBVylg9nWO1i75QC7BKGatvVjBa+\
e0gGAABVimv98xqfGR0INWwBOBJeUwyv0QWnkg5hMAqZawu6ZiELVkPym8HlaNVNcbOv3XQBrj3Z3m\
MK4CLLC9wVwXBhOS9JVdHx8tDrtqHMd8l7Rr7EzwdWdUwdjxjd3P9yuaSOaaANe8sOD/\
D2OHGnp0rW3Y3yh/5dfgIMHY8Y29tvmWBwzoljO2PxyYf5m+2sb//O/lwlj8ikXzwvdnGPuoZY+\
xpkRZ0yYfEVRubvk3wcU8xWbaxFYSjm23SzTPPAouxikrLbq4n+UeW/EmCsQ41hJAj/\
OMDhpDF4YT4l14OM4AdhezQlQjMt0TLGkve7wdWMljdlO8ixMoaS36FAaxksFpnvPzmlD9KkfxaBlj\
JYLXPdHmsFK+ngJUMVt/bClvpwEp8ufe1TaR9K6T3NAUeckxaO3fMh0XHJL/FpwMrYCV/\
b8gMYNUIrMjY917mW7K5Kce+\
BZNUCEIE7aaGEHLgyVPoqz8yHT0sDqxqxap37d6WjQuLA6tasRqc6JnPSmCVQlgcWNWK1SOvl8cqhb\
A4sKoVq0t+Y3wrWaxSCIsDq1qxWnKI/Gjlt0O8sDiwqjUs/txa0i57zLA44Kl1TDK/\
ZGROp3FhcWBVK1ZPdGNepx0vLA6sasXKzIUj2bqRPCjBSbAaY7tOzpuO7P1ZHmPVcJF+\
VA8uyalQdMIDQrUjRI5Ppw0ZhIb0jU/V7AanUNlDDVzk+\
LTjDOnJT0GeChCSRChf7UXbNGbu7tVrAuL6ynRqDhU09kCkrVzmnhuMLWPskzL5fXv/\
BitzJwzGljH2drmyZY3t3/Zk7k/B2DLGPreCUJrfIWTuGsHYMsa+\
ZpG8sge8xmYuIGHsQsYmk3zvH5OvWcJc0MGkMvrdqmPcMEmT9ttOY+\
57wNiFjD2OMvYq38zMcKwr6s10YhPjqd5c3vWMhnzP1THzoZ/flXmGKL7TKBjoUdPP5Oz+\
hkx6O6mfKycYflFjAhL1t2TSh/\
NEQx9qOppk3VykOzLq6LNK3B7BgERzTLB2boKBSBk3gmECNSYgd39zD2Z0SNQEgnu8TbxsN971I2ow\
JS81zwfrbIYopo6ww5p3FsyYA8AA2AC8e75SnBhpF3vA/\
gsABsBlAN7OfMucgUg788zVOQAGwD6AL5wq70JEOc4NgAFwXkpuTH6pFuXgOAAGwAbgacYHPszRcSU\
A9gc9BY+oA2AAbAA2wfuRWbIAD3j+\
InoYHgC3AmAy2ruTOMCiJ3qAaSswJfeFbszkE8ObmCSqyKSd3KSOOtj8KD3zemFYtJBFybTBW6d5LF\
pCpP6AoMNNgrHjGfv6bWIe1WFGf2FsGWOf8BmzV+W4oq6Esf2BpiYewlNk7Iv/\
bZz7PsISxvYvFpp4CE+Rse//\
zYviynbMzOUicDC2jMu9aoefCxu7mUft0jEprd9rjRsmWwvBn7PaxKN2iox9aVc+\
ZSj5YB3gkYn0mr9JbxYrTpgEVjJY7VABVorTGIGVDFbfG5DHSnFyIbCSwWrnl+UzphSn/\
AErGayuflbeMVeciAesZLC6bLyZBDuRIrHJp8cBKxmsjjTfMsfBQQmsBjx/\
UZC0BqxkolNnrf5U61LJAE8heMgiF5uYb8k2juRBBUSn+v98d2f5eS7UWeQ+zmNGacKd5V/\
FiITyyuitBhOQg10n53VK1aH4qnktM2TEMYvk0yeWg4IspdbNdXmD+\
yFJjlSbleuRYiV1sl0ihfGSG9Y1mSq/7Mr1E0uYyj8HCKYNPFSJE2T+/dorG4y71ftzn+e5ds+\
DppZe9c2BSIZQWWo13But1eRDlMl7NZccJvfb9ZXfbz51onnxPz3+\
qNd0VWEcpFw6cpI07ylcIdO1tNPdP2EsUJ6da5motn96TtZweP/4n07pV1X/PNdlVqDtf/VRY/\
rn8bxeuWMLkMFP+EtzDxsm299kZKc33jsOivAjEo7xHpagLdFbjDlyRfkzL/\
PEXdstcXWXOQb553jBhLsGWYKcDc74necuuf6WEM1Ea1B/k+Rvfa3nahi+d+\
JoA0vQlniCOwYJZjXFK7oQfiN6spYlI3m9K6AZKwB/ZLXWeR42p23+vlzNjmt1+\
V52rR4FbE7bvBcJGZD0IkV+Dmxenc1vzW3ekYx+1eo/wea0p3bqCtbYLpp/\
DssyLEuqeVPzUc6s7e8kweRw2JxhczLiYBo4s28ZI3hF/d2oda7k/Yby8ec2WWKFsYTrOAMj4iC/\
Lm2TJXr5Bp5vqj3+3CBLkLPBso7xAAZrjT83qL9J8j/VYWZXRIk/t8kSp6+U2wNT7+\
Fqsiy5qumd5WDs8fjjz7Xu+MPmtM3XWWXUPE/Sy27inkOjbP4dbvxZ5LgDbF6Hzb+\
WxyIZVbv7Px02T9hTG/4CK2ejmTsLmixLqvnQm5i7xv5OauKegyabk2q+\
vcvcQax1nct9kst0Si1Ll/ftMjP/\
o6y7YPMqbL5Oxsz1irLugs2rsLn5lLPQShLrLti8CpvvxF1r9386bJ6wp7bjKtZ8XvOOBCxLq/\
nKLjMnIcq6CzZn2JxU8xvNR1uw7lJtxYI51wzlNmaN1Wz73p/\
b96AWr6eabd9dO2YUntHitVOz7ZtfyD5noMXrJNX2Jb2oS5ewxmd1ayLVViRVesYqTwHT1qx/\
mm3f7YbkZlmuFVPePWwZL2TJw3zWdpUJpXjx3xTVkoxBkPRqkm7O12+\
zJdfnLclDBEmvJuldA2ZMYhRzbldFBZBEkrTjDEPSZiKRX/\
k1KUjSQ9KnzJmZOZMloxstydFsGUnkCu3Hf8+6qqA1+\
Z0t44UcefbsZO77efgRmyZWqgBJ5MjzLfPR+\
cMifrV2K3Lfn3iSpnop5MjT7TJjxf7YUAN3ZEESTdIbzEezcZKxoQbu/\
YIkmqQLJxmSGFFGfxaByM8BSdpIeiS/jYKxU9aqnW6QRJO03reZmWv+\
pzdwTx0k0Su0O02UcXQoPDaEFVoTeSFHnoV5TYhpkrEhh8cNkppP0rnGGxodH06S/\
yJ05kWjIEk3SaYBYw5zrvW5/d2+qDTI/OikQmRy6h7645nIKwGzlTJ79nLmxfb+\
XCiRnwNmwayP2UNeZMZD/\
DFa5MqA2UqZnZbvdYpmCiJfB8xW688OGn92omTcGZlBYLbS6MDDE1kZ2aJxSZDZQjLJ0XTHQfE8S8E\
IKJgFszazW5iPzulIRu2nglkwW6JDyHuXFnbl7lGtqL8dlk22v8m6HaaBcJ1awRPebbLE5IyZBRvlF\
r42WWIpdwzyr08Ed4IaZAlyNvhenoUZrAnRXYwG9TdJ/rvk6/8IxubbZAnzqZHDPN/\
E890FI85tssTmGXNeVrkr1SDLFqwZy7hlp2F347XJ5seZj3IqWjXsbrw22Xw4t/mA5E6YyM+\
BzaubtU/Px/Yp4SsHzNr1WpZU88P5/\
dSMETxKjVLYvAqbP91lVvf3r4ZU5jK0yebHjzF1rlLN8e52aRBDxU6bcHL6UXUUdJF0nd1l1rRFJVL\
QRdK1e8bM34yyKwK6dNO14RAr07Lf01WunEEXgy7Sd1/\
ffDR8B13pShwMMRii6wt2Ml6dd1Q2BV0kXY93mbVR/BElnEEAXWvoMu/\
JyiDDCBVkCJD5mtckzwT0bnRi5PtGqbUKZsGszezEAebZqyhVXcEsmLWZXct89DDPN9VePxbMglmb2\
f0y8TwpxHPAbKUrrQPyc9nB63jEgkBmxaPpgR3muYEo1XfBLJi1md3BfHR0QDIqiioXYLZSZvc0H83\
2DmdWWQXq3pNcpmsQmYKxxMHmaGAypYFOroEJ4Rpw1HORj+pCHVBHneo4o2v2ehkzhH/PQ+\
TnQB1QR/3q2ORnRh1HdyT2quUj1VAH1FGnOva816hjnuTeo7Lb26AOqMOnjrV/\
yPSsosTloQ6oo051LP8uUx3+pyu7fw/qaK06yLjt6Q+\
y1KHu5kBooLUaIGeID70oXstEsEI31AF11KmOc03cVnY3ejrUAXU0Qx0r8l2NIZE9P25/\
NysjA2prrdqmUGq7mas2/+3AIj8HOoQO26TDmVwd+vfyca4GOoQOY82H/\
qwBnBWCDqHDQB1OG8p4FS79+Qk4GQUdQoeBOjxtAlOH/n0unPaCDqHDQB3eNI6pQ//\
TcYINOoQOA3cnnuiwdIgbpqE2qC141jOkj8zyfBMvj0Rwpxw6hA6hQ2bGygzoEDqEDl/\
1muTtf8vMR2u+szceQw2ybHV39vr3f1+OpmbYnGXzfFaV3WsUvMULNq/C5qbByGhHcl9LcC6Fzauw+\
fd4MSPq6bB5wp7agTMzzn3sollbsCzDsqSaF2ZMHzzKPc2wOcPm5JnOpbmnxqhD1sQ9NkF/\
I0aUA7pg64LcDevdB5RqfT4oBopJTTF75be/\
bykZ5xH5OVAMFJOmYj6fMeeYKHX8oBgoJjXFDE41imHMMVFq+0ExUExqijk0Y84x/jheE0+\
bQDFQzBrFvPVlZkTM//QmnguBYtqiGDKGfMyzrJV/\
M89pQBdt0QU5kxySMXfHo9QKhGKgmNQUs1eumOFwxUSpHwjFQDGRFUPepjt7kdxdMBXRKmhZ0Jo0re\
RKwTRg3c3i31UXzAUHx+\
C4GMe9Sq4bhHPsry0pmN8OjsFxMY536orfs4hbSMFxdI6nLWVy7N8XFvk54Bgch3B88T8yV3NRTl2A\
Y3BcjONnnhG/Rw13cIJjaY7J6NqGPL8Cd2KC1hpG3e5yQ+sNkvuNuL0SHEtzHPXsFbe/\
sdcnaXKorTa1kRXQTs+\
YOfXtuicJOoQOK9XhezpMHbbrniToEDqsVIdPc3XYrnuSoEPosFId7jsoftYTJ9egQ+\
gwUIfrd8RPkOI8HHQIHQbq8P4h5nzofzrO30GH0GHg7sQxvPUhzu5BbVBb8Kx3a5d5e0C77kmCDqHD\
SnW4LNfhcLgO23VPEnQIHVbqfW6Rye3Wq1eb4JOgthaqrdjtgBy1tasKOHQIHVaqwzN4MZe21RaHDq\
HDSnV4+7B4bkwTc9SgQ+iwUh2eMsDck29XHXToEDqsVIeLpjHnQ/\
8uYRNz1KBD6LBSHe40RTw3pok5atAhdFjp7sTmw8zcGOxOQG1QW+\
Csd5L5qGxuTBNz1KBD6LBM15P3pud3aM/xfFPt1a6q0WFu30Fbh70/\
93meS6ypWn58RZZXsMpvhX1Jf/ZuY9+sI6lslZ5ujHkv/\
RkKulnTLWQlMqZulPqfUAfU8YpuIatKPjhmvIYByVlFWb3JKnnKP9gknsj1B5MnddUdQY3kHG2c35F\
Znm/CngnITXb+ZJKrdO0FPhPjk4wanGbm42ww0agBouVF3z/\
eGqhxGiG9D6ZGRCMEUAKUULkSClY4GJCcLVRG0aBGqLF+342pxmZWFYHmoLkI6/kDu8zbdJXFL/\
UpYcjx/su87z/keVKyZNI3KuVkMu4rd8wGa56O+8rBbKXMrm0+yrlD1F+zAneTg9lKmd01Z5ZxX6j/\
DiLcQw5mK2X2lpeYtYH8tRBEfg6YBbPeqPvvmcz66wY42oBZMCvH7CmPMtdg/lgd7hIHs5Uye/\
tLrHvDG5ThCWYTY5aMwt5jYl2jQ+\
E7H4jCgsxKR9OT8ijsxuGjqR8n5FOB2UqZvT9ndrNwZpHfVDGZrvcnnsSMJTZcA2QuxV5jTA1EuVke\
6oA66lTH4y8z1RHlvneoA+qoUx3mPUey4NVopFvYoQ6oo051fGQjow7G3BHlbnSoA+\
qoUx0f2IOpDsQ4oY7Gq+O4TzLV4X86oqlQhw51kHHby2YadUwJ3wVD3BYa0KGBYneMzvJ8U+\
13bkMdUIdKdUS5CRvqgDoqVAfpP/\
24a3Y1GHHbeP4T7mgvqgHmkxquAXKGeG6MqYEU9r2hDqijUnWc2mXWu0lh3xvqgDoqVcdXzEc56khh\
3xvqgDoqVcdaGTMrJIV9b6gD6qjWs/\
o9c92Rwr431AF1VKqOfZanfJcT1AF1VKgOMm77fbMq91UtS2PfGxqABiqdIdbLFO97Qx1QR5rqSGHf\
G+qAOipVx7eM/zTKUIf/6YKeFZh1PUnyNkpohF5jMDUi6kVBCVBC/bOF+\
WO6d74gh7CoRvIPQiOVzBZMjSDXHEpomBJM6b6RbEL4bOGv6C/yc/SRK0MS90n+\
QMiQRx16mZ3NZdafAyuY5QdmwazNbGfAMMuoju7PTBXMvQOzYNZm9pKMOc7680UFM+\
LALJi1mV0xnjnO+rM4BfPUwCyYtZndepg5zvrjFILZY2AWzNrMnj2Ryaz/\
6S3dkwSzQl1P3kLxlTezfIPW7hGCzFij6VYd5p6dfxNBMP8JzIJZH7OTwpn1d9K6YBbMluj6cRSzVx\
tm5w+LrLQq6m8XuKn293iqv82nRkbHS0a9mXfct90SS40lsmmSsVzmze1tt8TXzEeziZIRSsHchzZZ\
4sHV/xoZfZ1kDIP5cxpuCXJe/pD56GgnfGWOeZlF/\
njjB82ZLLneZO5Gt90Sm5iPLhiUXEUx91jbbonLzWyQ7SIyL0u9NKz4mg6ZQFnxefPR8Brr/\
fxckfN9sK+MfTcfMvZljJd+H6LCnwP7Btt3M6Z+/U9n+\
oiwL6NDyFl2PxOHWOD5pn6ePmbZhFR6xlJmNTD/+\
kEkMxD2lbHvojxaOCy5KhHJooN9Zex73koTl2dEvgTzd1d5+7uMZcELo0PIzJntMuba2H/\
ihrl7AJJ0k/Sd/GbyozuCO4KC9XdAkh6SJv7EkDRPch9N5OeAJG0knZcxYw7i+1IgSTdJp/\
1dJ2PNbv6nC57yBEnJkESv0KaaMWnj8DgZVmhN5IUceWZ/julX+\
yNyguceQZIekk7LWCNPv9if4GlEkJQMSeQcZhqw6pYqqxLQe9IgGKpgNDKfYmQGRooXgS7ddOV3fh3\
m+abaY0igSzddB5uPLmDQFSWuBLp007UqY3pX/qcrqygGuth0kb77+HHMExnw3dvCEDlC5fXj5ni+\
qfaYFOhKmi6y/sD9d5uI570DwXQpi0bpq2cADQh1PXnXQy9Pk7Fz7buNUV1eFtQBdXjPgq0y6jg/\
XB3+2vbKcs2gDqjDp45DHjbq2FYysi7yc6AOqKN+dRyY51PMFdm7lI/\
dQh1QR53qeH6GyRGZLrlvpizPEeqAOnzqWOchow6GZ9WYrE6oA+rwqeOcR4YyVtzW/\
3RlmapQR2vVQe5qfOqWMU7MSl2OLTTQWg2QM8TCDzNPdvr3jQXvFoE6oI4K1UFWUDL8se6KEKwLmUx\
1ek2WJXOuluWWZdyoIJ7rDpvHsvl65qPzPd8UNQMdNo9l8w0zZl6c3/\
tn7i3A5rFsfrn5KGfW9j9dsOI2bM6wOemp7bWKNZ+LVvCGZRmWJdV8bu6pdSRXqMwYJmwey+\
bbdcVrYjJjdrC5kM3JEwz75CM4Y58b9y+\
DzEr3CbrcGShK5jeYBbMOZpennI8NZsGszezli1POkgazYNZmdunPmONslNxlMAtmbWZvf4bJbJSMY\
jALZm1mn+kyowPikV8wC2aLMXvfZGZuuv/\
pympygNnEmCWjsLdva5itNycWZLaQTHI03XzQkLmB5D6gYKYqmG0hs+Q+\
pvkbq26g4Dzvx18vQ361qWOouqrM/\
vvgBCP5oEs3XSeaj3Lo8scvRX4O6GoCXetz6fJHGgWj46BLN12XmplxjuebeDFBwTg26NJN133m3uY\
FDLr8TxeMOIOupOkiV4ZXmbFrVjBdohFgMJQ0Q+QIdbj5KOf2MMG4VzUMuZ5EdJnK05cNopWO3+\
a0MioN+LNok49jgOPmcbxDvg+xi2Q8TuTngGNwHMLxtzoZ7yZ2f7Zt8rEZcNw8jpfkHI+\
TjGAnHwUCx83j+JztmX6FP1aefLwJHDeP4/s/weRYccwLHDeP45u+xuTY/\
3TBHElwDI6LRYmfuJEVdxPNjgStoLXYqLt2vpobDh91/Yg54sfgGBwnyrE/\
PXoGOAbHsb2H481HOecu43kPgruARboMtNZGKznq7pXTyrhJLoU9ZnAMjv/\
nFOYEJscp7DGDY3C8huN9ZzA5TmGPGRyD4//JtHw9k+MU9pjBMThew/\
FOs5kcp7DHDI7B8RqOL5jKjEqksMcMjsHx/9S5fydzPPY/\
Pd4eMzhuC8dklPieKYbjLVPeYwatbaGVHHWf6DJvF0lhjxkcg+\
OyHKewxwyOwfEajo17wbpfxf90Qb+iGrry+5oHbcX0/\
iyvG9AsRDPpCzNpFvUhwCyYDRmBd8z36dZNdASuJlvNRXP+\
QdCcNs3kCMykWUGmMJhVyix5f3G3y7xjUPD+4vDKzLAsXelrFXeV7s+BEVQzbF6FzSebj85hqNm/\
z878ObB5LJuPz23u+\
SbenrTjL7B5SjbfPBOPXDHzwmDzWJ7aVzLWyS52phQsG3XWHvV8E29fkJlVBJvHsvnauc0HJPfQmBk\
4sHksm296vRnBF4fbXNCyKd+3BIboGKNpwLqNzLHDvubpL2uM0YGupOjyn2N1GAp0tZOuD0xkzn+\
OPT35iCTo0k3XTgs7PLr88W7mzwFdzaNrcBrz5I//JKZglBV06abr+bcPSJ+\
PFIzngi7ddK3Yb1WXNTNGiSmDLt10XXDSj3h0+Z8uGL0GXUnTRcZMH7jnWQ5dotFwMJQ0Q+QIdf+\
1xnefILm/xswyBl3q6CL35R/rmjy72ZIrw4CYaf/+\
dlvHP2jCOgVWVgExx5Zbh5zde9YRvQuMud9Q5OfA5rXa3D9eipzphc2r88Duym3OuNNEZF8xzDpl/\
KI4HEg+fSIopCkU2X8Eha2gcIiicFoWnO1Z/2+lIPm/3z+O+v3m3UeyOR1Bj9yRwdTEPhOtO+\
gKBjSqz/JzMdmAZFzaFQ9qVJ9tmDHPEvU/dtzoPtvafHQuo8/6h+Ma3WenZ8wTD4I/xDVp9F/\
9qbIBGRnrnQ8elVyHMzOJYR3bOoty68ySjFuKRMZgnf+ttTTq+\
SaePyZYl67h1iFnl7M7LC9G9K6ahtuAVMh95qO+6B3Pk3S0gXV41tnXfDQbEpld4tmA+\
6TwiqCqrE3uuCzLfQnR25Bq9SXAAY+\
DvcxHZW8TqtVrAQc8DrbLxL1XwZ8IDmJxMNt8dBaDA8cPScFHAwc8b/D6jBXBFL1LDtYWsjap+\
ruNN7husLX7rcwE72IDB0IckFGSXc1Hs8FaY/Dh1WpV2YAceTu5DWYlGoNvu3X2GjDWmT+cZgy+\
7dZZJ2Oe6ogSg2+4dcjZxfzNm9YVKQbfcBuQCvma+ehhwTaIFINvu3XeZz66JcM6/\
ryReHd7N946D840s8tmIrML94cksxbSbm1yTXxJvkMyOl5wh6TWXBhwwOPgOfPRbMGg4HqsiTtljef\
gyIGMc6+w0KlRcJAKB5/POehI7pAI/kRwIMQB6Q3uuu3qjy4IjpU2cz9Mu7XpHZLTVn/\
03gHJdXMTd8oaz8FWZvTfxfNNvBV6E3fKtHNA57Lmq8OJIt5gPBtwn+To/Vc+Sfu+\
KKl602AkezT8fGqUbElwEIuDm3PVM+\
oaRsmWBAexONhizHAwQ3KfUfAngoNYHNxixoNR0VhArbtp4IDnDW5uPrrY802RsiVhbSFrk6pfP2Ou\
AaNkS4IDIQ7IfJbn89GfwYHgDyFs0Ph1eG9lxqgcFCVbsu3W6ebrpW0l98wE181tt85zuXXGSa5iBF\
ezDbcOObtcbayzwPNNkbIlG24DUiEnGxuE+/WRsiXbbp3dVjCrBqvcgW24tclVV8+\
XmBNu7Ybl47Wdg17dS8YZj4bl47WdgztXMvdiGpaP13YOVo3JRWHkPWhwIMQB6Q0eaPyDw4I5UJqP1\
3Br06P/6hYj2wZbu3H5eG3n4BDDAadyRcPy8RrOQcFIc6fWWEAyO2/arV1wDTg/\
0TUgOIjFQSdjxgKirAHBQSwO8rr1czzfVPsaEBwIcUB6ASsMB7OCOWhm1p12a5OqX26szamWEWUNCA\
5icXC8WQNm80S8AO4PSfnkFbhyvjp5N2TPu2RUfpjifbrKHUcQF4u43v1088NHsnZV5QdxYsRdnc+\
d9w4IRlJU7qKCuFjE3dNN+\
ewciGsecQeaPME5kyWjQyr3jEGcEHHkinRtM8bN83xT225PAFdiI9nM1UYdObojGfFSudsN4mIRl1d\
B3djzTbz8CsdaFcSBuFfl8XFWpOCqDFeCq3b/\
5nojCJ5EEZzvS2Xzw8dMf9wYMRWwnQTbvftv9g5n2x8vFPyJYBts89neeV3D9i4i+8iIE4HtlNg+\
ZtiwzahXilgV2E6c7V2fW+1vc2pz+02EqBjYjsE2GQ05fCUrxxFRNhCcyOh8qYmG+\
L6Jt2fhiJOAbbAdn+2lpvbAMINt/+\
7IVLANtiOwXbCyJuMueMGYB2FtQa4abu2C1bXmS8Z1a63UCQ7KcLCBZAy01pqg4IDHQT76z/F8U+\
0nasGBEAekF2D+VndVJVhbyNqk6vPzR+F5q5FO1IIDIQ4Knnxk3HXcxKgj/\
Jf0CCYjM3lFkGxuOMHtysEC2wrZ3s98NFtXcq0u+BPBNtjms317Pm5Pkow/\
NDEHC2wrZPuQLrNSdbtysMC2QraHzU7oXAbbfhM1MQcLbKfHNhkNOc2M274KO23LwQLB6RFMjs5X8g\
huWw4W2FbI9h7mo8MMttuVgwW202Ob3I9bx3zUF7XjedXJrxiNvT46aLPd+\
3MY4apoIPficxp8lu3nhya/kmqtzV89u/X6QUzqKpcfKU8uQLlPV716Ge3dR+\
03TqlcUwBYpcCS3tdM89FZnUS9r2rOXLhoyD/YdBpI7yunYW/PN0XyvmBzUZuTsYWnTdzMp+\
YWOWXxznfFm+NaQfhrnLKfeOzYOKcMwCoFlnTKFnWZiZ2CA6/\
2465Djic95P1NQ57fpIorcpN3Sc7Vo51grqIkDIO45hF3VsY8ZBEljRfENY+\
490zMEi5wCOKaR9wm5qNC17JrCaGBuDqJuyDpRFQQp444ckV6n7leapdg4kRDgeBKHVfkSPbcqtVcr\
RvMVaSkTRDXPOLW6qZczg7EqSOOnDvfZz6adjQ3+cTZFnJFjmTPdFO+ggfENY+\
4fYYVR3NBnELiNhk0xA3pjOaCOIXEHdxRHM0FcQqJu8UQN4dBnN9E8aK5IC494sgV6SO8/\
YOY0VxwlR5X5Ej2vm7KR/BBnHLiRvZnoJVC2BZoJY/WBgy0/\
LYQnCerMbjkgTgAVsALY9WXF5z8gJFSjEin6/vG6ZKtn5F80obk0RFwx1tE5tz5GIo0qoGuptK1LN/\
cZNT/9i0/2VtNMtbhPsm/fBnyENdEDhjBUf+\
WI3MDCBzUycGnTMgyG5bcCGRuy4CDOjm4zIwHczzfxNueY26WgIM6OViYzKoHHFTIAVmx5ijelgN7F\
QJrR1P9yBOeX8vbSWKG+2HwOof5L3bFs/\
Wng4PkOBhHcXDpy8b930zE7avIBtpDMuRUaxqwqof4QzKOYkmwDs86a3GtI365PaxjW+esF8z4de+\
AYPhCMNjcdut8yngZ53u+KepF8C20Djn372jm/keDQ8Cigd6G24BUyPUvrrbB6uErWCH+9Zhg+\
LXt1lneZZ6i93ecYFC07dbZ6xNycz/3h1RTlbSF1iYjFuZTI9nicC36T+\
UyV0ngoE4Ods7EV8vM9Rg4qJODU1fmp/SHBdflgunk4CAWB99aajiYIrlxLfgTwUEsDo4/\
z3AwWzLWwFzngoMKOSBXBZf/t0lkmRwe1cCqID1rk6pfstqrG5nn+SZe/CT5Cw/Bgc3B+NX/F+\
uErL/jkr9sBxzYHCxcy6wOjxbZrUvL2q4nVXN/TAu5Ig+DLZWPPiUfdQBxdRJnGoxkB4UT549zJR/\
fAHF1EndeTtxAOHH9TQTiQJyHuA+Zj44OScbuko/ZgLg6iZv8q9V+\
3PxhyShh8nEjEFchcfSK1NzEsLHnmyJd/Qyu1HFFjmSXd5knOPyRz+\
QjXiCuQuLonZWBTKxKOdcGyZwM0m5tct7a03yUE/ESjz+Agzo5OGSrTPreT+\
ZPBAd1cjDbjP4LPN8Uda0ODurk4JzVuhauqt7EgjHaOSC9wQ+\
ZG0QWe76pgnUtrF2n6jcyHx0OtnYFq01wUCcHu3E58HdcEwvGaOeAHP036ZhVgWj2fUA+RO+\
HuDrZb7H+bmhbLMbIjBI5KQ+LhY+\
1vRKd88PHWpGcozgWk3z6ZuCly4rPikTswEtivJD1H55ZYXiZKLKS5/6Q8H2iZGwwsYANCtZ+\
etOgoB9V66nmZllnu9w6T0r6TLVm/TbLOmvn891+khHpWjNkVVmHnF2+96Sxzrjw+\
CBmFzGF3HWOscEkyagdc8+mhdYhFdLz1wdq9b9WNdsGBf2v/cel6X/BOsY670zU/\
2q7dVbk49eMRP2vhluHnF3yCz2yoVr9r4bbgK5Ou5J52VYU/6vt1jl9jKUQdu1z1w+\
JlyfdcGvTFSIypqcnXmUdHNTJQX7mMPuhZMRV5Un+tnOwz+/N6M8YD8Qrx4ODOjk49HvM+\
oGOH5JCBBMc8LzBU65ZxfHVlZ44b7i1SdU/2GH6/uJ198FBnRx8YBvmCl28wj84qHP0n2k+\
Our5psbFAgYLdJlia5OqX9t8NHtp87bHAtrOwX15jFw0+\
0plLKDtHAx2zHjwtwncIgcO6uTgubcZDjZofSyg4RyQ3uAWcw0HwXlTSmMBDbc2qfpVJzPr2jQsFtB\
wDgrmswRnrIquAcPX4dwnhdfNUmVtUvWmwUi2UbjPF8X3BwdxOTg2XPVRfH9wEIuDJ7py2djyvj84E\
OKA9ALu52WF1ZyZB2vzVH/eUvEMTUHfHxwIcUBmS38lH/\
3fFs33H3L8kPDqNapsQI685lMjc2cm4InBOrZ1fpyMf9RC65Dj152r4notLbQBqZDjnkrFl4B1bOu8\
NR+/9haZXdLy51po7YJRnbPDre3P8Eg+ugcObA52zpg7+/4ob/\
LRPXBgczD7RTP6byayvtMS3QMHNgebLmPmfTt+iJa4Xws5oKO8941xaiUqiO610Nqk6q++1ah+\
guTKTDDLHxwIcUCq3vxtJPt5rWvA8CwbWLvMGvDtQ2n6/uAgFge9vK5UfX9wEIuDR7op+/\
7gQIgD0gu4cBXLGxT1/WFtIWvTN9Y8xKyKH8X3BwexOHg6H/\
0Z95kmv9IDVxVyRd7D3c25ujd8h0H8nlwQ1w7irsqJmycSxdCylwHi6iTubPNRTvxUPO8IxLWDuBun\
GeKmS67Vk9+5AXEVEkeuD7ZYbIibGx4VwPqgzVyRI9kbrhe/\
g4V5czKIaxFxowPhxInf0QziGkEcGVHfc5yZO88XWZFyf0g1dTJc1l7WbGsX3Ff/9MRga/vvJU6+\
eh448HGwcoZg5DP56nngwOZg8mC+cpopsbMiHwEHB7E4uGlGxqueFyXPBhzE4mDywoxXT83xQ+\
SjxeBAiANyVbDwhEFeRA2rgvSsTar+9mFzf0awtSPl2YCDWBws6jJ3p5O3tutJ4XVzwJWzk8ioZm+\
1eXT4XcBR8mxAXPOI2ykfyTYWiWpqWc+AuDqJuyYnriO5gk5+\
5QTi6iTuxCXMk7GOH6Jl9QbiKiSOXB/\
cejrrPIaC1SC4qnMkSzvPBsQ1lLhk82xAnDriyIj6Puaj2UHRYmsyuU6wNs9TWidLJeIFDurk4Jn8v\
PouCcShwEGdHJz2EnOtLh4dAgd1cnDyT1OJ2YCDCjkgvcHHV7DqjbMjKbB2naof2Xb1R+\
d7vilqfAMc1MnBqdM24GXXiUcdwEGdo7/51Ei2/ziJWMCapwdk3/d+iKuT/\
RbbzPvgNlnsBsl1XMB6HhYLt9hys/Ie9XxToKf90cFilnjl4txnRd9Q7u4K/0j5f5+\
2U60EbeH4qlfawuWgeDF6dS8GvPwrvaHBfp3rbxvO2Ws/7TiSqpIL0ksxP2pkLkM5/\
tnJdUZQY99BU9AUS1PrZ8wVoN9/\
cHl8GvsOmoKmWJq6Ir8PZppkTN3lk2vsO2gKmnJ1Lblqetc3WJlY7l1JjT0E5UA5rNnIXFEwkg1Lxv\
hdO7wa+w6agqZYmlr7WaMpRiVR/36Ja7dcY99BU9CUq2vJ2+bPHTaZiSHzlMp+\
iKKPoE0U6CMFLsg5Z4nZ6Vvs6RteVAGROmiq1ZrKP7olQ1N+VhCpg6Zaramlq1+\
RdYLNH29wAamx76ApaIqlqRMmmbVRcFZ2v3gD1lPQVJM1RcYbbjbrqXmevkks3uCXcSR9hF+\
woEcfRfcOvd+tkgtyzjEmH1k3RB9rXtSfGZRUth00BU3F1tSHzEeD5hxdMTxoCpqKrSnzN2/\
fNCCGB01BU7E1dY/x/XZhaEpJDA+agqZiayr/qK+KUgNieNAUNBVbU+utDI3h+\
ddTXOzi1UTsP7mm5bUWeVIxQSnQaLJ+\
TgkrkJVK89O40xna81cSTP7GTqgSqkxblVebldsshipFKrhAlVAlVGl/\
9IlLTP4G40SwSJUeqBKqhCrtjz7+LPN2h7C+\
gyrT4AGqTMEKZExnsrk9asFgqCqV3koG7UF76cyIG44bWz0jLg6fEf0Yq7y5DaqEKtNR5cwXWLfb9d\
s5dER7oMpEeIAqU7AC6adO3JEZ03H1kHbtuZ6k0erQXgpWIGfEg81HObUQwqqWQpVp8ABVpmCFV6vS\
m24lV+AU8kvD8JBfClYgHdKHV/ffyJxOeODU1UPQXhpWh/\
ZSsALpkK64j3mdaliRVagyDR6gyhSsQKryqa5R5YBk4LSJ2xlQJVQpZwWy8Ep+\
5QznGifvGvE1TwvpnFDblESPft3+eFF2K4qX99OpdChJ0abmo/ODKeoTaaj/\
R4Mi4Q4lrxXZmkdRPw8h4e4AX8IdWuzQb/bBAUG+mBdsh9tBMibr33fJn+RyN15J56s4G/\
nlpmPd1z7gnOtW/9N0zV4nHXvkJ951+HHHHf7aj5z8nv6c59ZY89iilr12SHDFL5iUodSye/\
zMtuwWx5OWfeB8cct+yfOzak+36e+ZS64aHZUg+\
ZY1nfPaB4x1SMsOjElatpvHAzZO1LKEZgUtK6rZNzksezJt2XPkLcvRbJTEVaWa3WTMtqxJuiAsO53\
wJ8Msa95rZF+GZTEa+y27Q9e27Dzasn8bYlly7bXFKjMaz03UsuHJpn36e2NHf4/Q/\
X1xSH8PUf3dm/2GQ/rb/4t+4vhF0+hf9Lzo2NDzwadPDY4BTeFx8uov7L2wv0T1kEeX3Cf1rwMl+\
ST/qOZ70qtIGXoVKcfudPCK1z5g9s/2HyBIWbjV1asKk0K2HS6Ekg+YvbzvSrkSa7rF1WPGv/\
izP972rXvsWXA3q6ffWRsFj5d+HTDHS+iAoYNN33/o2GsfcN1Jd1Aj5ns/u2PxEZNsq0AHpN/\
Q08H5n5bQAdc7SHnvtg+Db1i+hTVr/8nax1IMfvd3F7IZtNsqYLDYenN0v06a602ldF5+\
3hcsOreb9naKznsW386m026rgE7SU2DHpgc8f2HvOsBTYHgK7/juVywd3H3ibEoHb/\
3cT9g6sNsq0EFBT2HC+OD1YRPHYipi8WoG7/zYf1gM/vGx21AM/\
veFC9kM2m0VMEjmqTBjFKLHREtWRn41GRuee5tFxp99d3OKjH/\
e6xdsMuy2CsiYVIyMbd8UK3olQwb3STEi5WnF3+N5LX3U+k+3Xmap9bxdSLWe8D2+\
Wu22CtRaXfTNX1iVGY+AT83QwRu/bvszDx23CaWDzf7uUbYO7LYKdED61L1Z697wjDb41N+\
55VsWg6///EYUg09+4nE2g3bbJjDYG4sZWZX93QUhZgifJIyZDef/\
l8XMIx8mmdn0Cj4zdlsFzEwuxgxjHSa+e+ZiBn540fdX6ofv8a/22H/\
odRtSOr7iPb9m69huq0DHVcX0Ip20Fo20/\
M0Fv7CYOfKCDShmLv2Lp9jM2G0VMFMw73eD9YIjLcpGeDWj4emb/tQi+\
96jZ1Bkb3vxIjbZdtvmkM0YDfuD07R1WhidWyx+2KJz9tZrU3Qu/Onv2HTabZtD56xBQTqTz+\
GRic71oXPhPY9bdL6wYhpF55ShxWw67bYK6CyYJcGI6PqPzzBjXIjoMnRwyyeesXRw27enUjp4xz7P\
s3Vgt1Wgg4IR3TtCz2EoGItdTxJdoR38L7+yGNzoVJLBX5/JZ9Buq4DBgp7C0eH5lH46m+\
jHhsWOf3PDQovOq1dOoeg8YHAJm067rQI6i42Q4dm+CvLIKl/p73rWUxaDe5xJMvifp/\
IZtNsqYLDgCCma06ty/hYdIY+fPt16wLv/\
YjJF57cveIFNp91WAZ0Fc9kYEVbBXDZGlUPmk7TvoRFPEqwOU/LU+qvV+tn5trd9zRakWvf7OV+\
tdlsFai2YyzYvdMXXbw9tKk/HiHwwfKoP72pHPi75s0mUDo66cilbB3ZbBTogc/\
OZuyeia0vReMSpP7Bjw9+\
8eSJFxvv2eJFNht1WARlktlDPnxHNMmCOkDLMtNXTUZot9N0Hn7R0fOUJpI4P+\
QJfx3bb5uiYkfUnnrUPHbdQx78/yI5+bbE3qeMHbuTr2G6rQMd15LmI6FgNiW9Y8DuLxCe/\
PIEi8fVHLWOTaLdVQGLBtXPwqc1+4AjuEiDL8JVVDq941mL+umfGkxWX1n2JX3HJaquA+\
YLrZMbeg6CvRDAYFve/e/A5i4wfLSDJ2H43Phl2WwVkFMyhYoyG/UsQYzSUHw1Pusb2AL56KMn8B+\
fzmbfbKmC+YL7UbZK1v2pdU/Zh5pPvXGIxc/dz48hKRNOX8ysRWW0VMFNwnAzeH+\
3HjOA9IBgnX8H839/0osX87B+SzC98K595u60C5gtWZ/7cpDqzpuJF2GJkH5Qczbc90B7Nd/\
8wSfYtV/DJttsqILtgVJkxmvuZj1e5HlHl/31/4kmp5sG8f2CxpeOvbE7q+EO/\
4OvYbtsEHffiGqJ1RJR5Zc3QsdLdod9+wY5CvXVTUsd3/5KvY7utAh1XdQ9IpLv4lOZGv/+\
DP7Po3GcySeeNL/DptNsqoLNgvOjM8FPQUW6hDx+l+\
zDzsWF7hbHss8MUMxNPepnNjN22Ocx8STJDVzDGGD6i9WHmrr9aajHzH+\
eQzLzzk3xm7LYKmKkuZ1H8PLuLGXizRd9fqTf7Bx953tLxu/\
6G1PF3TuHr2G6rQMdDxXQc5M36rXLuaXY0+zMZaZVPd/lWsdsqsErBOv7bhJ8BdgwcSfhq+/\
ydTcaPrhoicyAOWsHPgbDaNoGMZXkU6fxwMlLNjjlj72UWGa97H0nGb6/\
lk2G3VUBGwaxVxsoPt4T56fzMcfa4ddd7STp3+CafTrutAjoLVlK9MjT63cy6AWEMTvmFPUI+\
0yEZXG+Mz6DdtgkMph3nEPW3dvuZzcwHnxukmPnq9JVsZuy2Cpgha030xi3RSu6Cu3bxdt/\
Dfb4iT3LFCeKdyPfHbhgRiatn2/trG/2YVNyv38xXnN1WgeIK7q89Fj5K90e03T7EKX+23M7G+\
iOSzlvu4tNpt1VAZ0E/dt9EfQjRvZKv/\
qXNzE3bk8zsdTefGbutAmYKnuJj5KaqzO9JJTc1nqfTR0Nve9r2w59eh9TQ+s/\
yNWS3VaChgl7BnwwLegXJRxYq30VbPm3MonPxFJLO6Uv4dNptFdBZ3YmbKHEvnLh5BfP3z7VH5L0XD\
lDM//s2q9jM220VMF9wRBbNABHMgVe6Tjvm2pctOkf/laRz9AA+nXZbBXQW3EEP3g2rOVbQh4wL/\
3aFRca7/5kk49sH88mw2yoggxy3JuZkHCG5gle5Typ6dvuQf7PHrSGazpUl6LTbKqCzKk8SZ/\
rKreoFnyR6+u6969sxuOV/Tepq/Bl8XdltFeiKjNuy86aSH9tl9tD6MHjRv9qex1v+kmTwx+\
fyGbTbKmCw4F4yI0PLP3ipvNGAGIuxl3zxRnbW2XGfIBV34ef5irPbKlBcdfd3+\
2MUjmBUEh74JqfZHvgdHyCZefvX+czYbZvDTHDufaQTlKLRph99346FHvKHZGbhlQ/\
wMwtHr1HITFU3EkWK/2M9l8x67pfvcKzn3kev564tsZ6z2ipQXMGcCtEa3YKjdDwdKD2/+\
Y4v22vKzd9K6uDBH/\
J1YLdVoIOqvBUh2tXwtv7ASou3bZ7sULz9dOYYmze7rQLeCo67wXcni95IhEhFMpGKd2xlrzqf+\
gWpq5mb83Vlt1Wgq4KxweD4dBqxQcG8jXjzi1LFHfsZ23O65T5Scbu/\
ia84u60CxRXMX7pBMg9AZA9WjU/1Tx+\
xfaqtaBLvL0Gi3bYJJLJ9eME9f6xYCdoPPdGmfeR2kvaL386n3W6rgPaCsdLg0zCRIjeIlSYTK/\
3Edranc/F1pOJG3sNXnN1WgeIK5sI+FurpsPcgKh+Lz7zEHou/\
cTVJxgf255Nht1VARkEfmFGVRVm2YVoxoj5kr3W6PeY9cBlJ9hZ/zifbbquA7IJ5tIxdfL85k2e+\
QVGOkTvsEf6FS0kdTDmCrwO7rQIdFNwfCr51Qt35wwqyY35pDka95gFrf5Rk8LlL+\
AzabRUwWNDLmBWe9xrFM30o2ggpmpV9029sOuccQNK54F/5dNptFdBJjpCDOZ13hK+\
Okq9XLkN7HwYPP9tm8JZt6b2Ie0rsRVhtFTBYsJo+IyYWpZp+s2Jiaa0FuU8SjbSNbWbreJ9NSB3f+\
Chfx3ZbBTouGGkTzUoMix/c8CPbkk+tT+dj/KZEPobVVoElC+\
5SiJ4cEVxRYUR2fWvlPvenD7bV9aFppLq+spivLrutAnUVXBEGZxFGqvGpNF5x43M2nW+\
g6Xy8BJ12WwV0FszFY8Qr/GN/\
vNgxcvHiRamXHWQr7ttTSMW9ewlfcXZbBYoruFvD8LaiRGewW0PooPOirYOTBkgdnLuKrwO7rQIdFN\
yteUwyJ7XWVUcfZq7c2649uk1Gn8jpljiRY7VtDjOMSneCZFTjKbieJBr3+\
ty6NoPDL2cUgyuGu2wG7bYKGCTjXkwGneu5eKu2PmRcf5pNxn89SpKxyyZ8Muy2CsgouJYSjaMln4f\
DGCFxkvD0r9oZP3/8U1Jx/701X3F2WwWKKzgWM2qRCI7Fop7ih452eIoLSTJ+\
ug2fDLutAjKq8hT7rbIFo02i8/eBpzjm79vo+XvXEvO31VYBMwXPpjHurkk+\
OyZpfyCM9vdPtWnfbQFJ+6278Wm32yqgvWB1C8YtM35vVXBWjVcbvP/PSfaM5tQP2TpY+p+\
kDibvzteB3VaBDshRf1VXvBoFcz5wMaM0Y/eyG+wo+adoOs8oQafdVgGdBUfpWeF0Ou7TKzdK17v+\
Dh87uU8SXemfcoI9Sk+5mdTBC3vwdWC3VaCDglk0U8N14Pfak/dWKvchvvNfNp0b3kjS+\
cTefDrttgroLBht2CV8L1NwX0rpLWCDFzuiF9eTDO7ypyWiF1ZbBQwWjF4En37sV8tb8E7eZOgMyzH\
/5aY2nedcR9J58nv4dNptm0PnbeHzt3i0od5Vluj8nZ1t07nnN0g6b34/n067rQI6C+\
4jBdMp6kOKzqrn3GuTMf9fSTIOO4BPht1WARkF19/3hs+qis/GNGin/\
ambbB3MuYLUwYIP83Vgt22CDvJXPGz/8BWOY4SU3zXDbgGhg790Zf/NJ3Ww4lC+\
Duy2CnRQ0I8VzSsQ8SHUkDj5zV2LxJ98iSTxzSN8Eu22Ckgk6yiw1/t+EgWzDZPJYxDM2vF7JtK/\
qRptu54kmmP+3Y/bs8zghaS2Vx3L17bdVoG2C57If/tQ/bt+\
demgGWsZ2Rr0Z9nqOuELpLrOO4GvLrutAnUV3EvcPnQtIxoPx8qdoP30xx15fjTtt5ag3W6rgPaC9b\
ZEq8MmrwPts5br/YknpVpv6wv/\
Zut42Sip44mn8XVst1Wg44KzFqNunrJVnZpIxjUrbLJfR5P92xJk220VkF1w903mlhQu2eER5D5k7P\
yATcYxnyTJuOgcPhl22yaQ0RvzGFkD/d2K4pb84J/\
a0crBk0hLrvpsiYiG1VaBJQtGNBhZ9imsxlBnKt667+k7oThBxYnWWRacb5u17lMdtX/\
zVba3st8nSMVd83m+4uy2ChRXnbciqKtwBvuQMf4P7bEYZLBjcIzKMFH2c+Lt1WqPwSm9z/Vnv7RH+\
Lv/gtTxWy/g69huq0DH5Dmfno4Z2aCOv6SvVtGM5Ad2t+eSG0ZIBv/0S3wG7baNYXB08/BMTL85Bc+\
ri45b797aZuZSmpkjSzBjt1XATLHsXQ4z/qkVVb776kD07qm3nGzP37/+\
KKmDjS7h68Bu2wQd5DsNo/tJ7oW3ZGavxg/vw/x5jjzhB/6cZH6Ly/jM220VMF/\
VraiRKuGJMjPtbTYzLx1OMjPhH/nM2G0VMFMw12CxpL+Q/DhZ+Sw+eR2bzocOJencbD6fTrttc+\
j86hTBnQ3BES2ZSgdhdN7+dpvOFR8m6Ry+gk+n3VYBnQX33T4+QXC+\
FVxraYrA1rurLRuBvcBW18O0ut5YQl122yaoq+fNMu4rc2ioXPSLMSKrjGQozSPZ94d2zGTjg0jF/\
eoqvuLstk1QXG8+Y+SR+MWA8wM1aNv1JNE8kl9NsOe4abTini+hOLutAsUVrDkjmispuPqOpwOlu+\
1bv9+x03kAqYM//dcSO51WWwU6ICOX5gPCOkj1Do+DHTudsz5AMvPo1/\
nM2G2bwMyyfOw8IjRyKTpCxosAic7fc/7SZvAb7ycZ/MA3+AzabRUwWPCGX0YEaIocg4jzFH2S6Nz/\
B46M2cv3IzV0+L/xNWS3VaChgqvOa8Pnfn+\
cR5kPDHVZ6rrO4SUdT6vrghLqstsqUFexKnaHTQz3knDmri/\
tovvFu33Jpn3le0nah77Jp91uq4D2gvGUoxO9OwRZX69g/oxjbea/tC/J/\
Mdu4DNvt1XAfHX19vubUxHzJUl86qM2id/ehyTx3d/mk2i3bQKJ1+Qk3hGeSya+fyQzY8fzufvQef+\
v7N3NL9N0Hl2CTrutAjoLZsd+SZJOwXWmaIbXqZ+yR7R9/4Rk5lvf4TNjt1XATEF/MnhE+/\
jI1GhkqFw9Kc00edNsW1dX70Xq6oDv8nVlt1Wgq+pOKohkcFVJtmgU7KlPO+\
IC7yR5G7qpRFzAatsE3i7rsvIs2Pm4DfI/j9nTZnD/PUgGv34zn0G7rQIGC/oSovfi1ep/\
VuRlMP2ZymO0Z55h6+CKOaQODr2FrwO7rQIdFMzrFq30KLhX0b4YbbzVQh91/fn+trp22o1U1+0L+\
Oqy2ypQV8FZRvT2dGWzTFpzVx/mb/qMzfzBO5PMX/VffObttgqYr25GieJZpXxKNC0fzvWk8FsY+\
yhuhmM9fcwfk4q76Pt8xdltFSiuYHU0xq1V/\
llGkBnRWPobzreZuX9Hkpmt7uAzY7dVwExBz2Tf8P2XFNa/\
KqPsouvfixw6WO9tpA6euZOvA7ttE3TQGzs3WE8i3zV9T8G//\
xLZJxF8kuhZjHcfZOvqph1IXe31A76u7LYKdFXdfc3i1TLrpVPUY/70n9t0nvUOks5Tb+\
XTOXqXQjoLeszzJL2feD5JWFzjlHNsZn77VpKZ1/2Qz4zdVgEzBatfTZPMWBIc0VKOlPeh8x++\
bNO5F03nTSXotNsqoLPgek60Woiy+wsTi7qF6WDjM20dHLA9qYOr7+\
brwG6rQAfFRult3xSeIyg4FrcwxhxG+/aO0yb3bEvSvt09fNrttgpoL3gnwccT8Ekqz777l7+\
zmbmQZua4EszYbRUwU2yEXL0wj5V9V+8IGb7+\
ToL2bf7akYFB0357CdrttgpoJ0fICk5BxYtDha30L78czIgwY34L65yJyjwF0fj5w5+1Gfzzt5AM/\
uO9fAbttgoYLJhFwzg77x+3BE9BxdhHqnKuVlqH5a9Os9W1Na2u+\
0qoy26rQF0FY7mp7k7Fi5aFK64PnR/7gk3nWjSdS0rQabdtAp37Zcz6m1FiudV4JjKjdB86/+\
bvQWcROsnbtpk7DTXfYt+HjNf93ibj4G1IMq5ayCfDbquAjGI5HwtmhK+1/dOQYDQy3olPUZ/vPy+\
z6Rz/hySdyx/g02m3VUBnwRXV7HA6sWdUjXeZ6rmE7b9mK+4Dm5OK+8Yv+\
Iqz2ypQXMFVlujZ0nh3BkWLYfRbUV0HEgVXVEeEj/3+qTz5FZXrSaJ3J/\
zsGzade21G0nnTg3w67bYK6CxYc1v0vg2Vt8THiCpz417ctYBoDOMb/\
24r7og3kor7h4f4irPbKlBcsVM/\
n5skuSuscj5IZi0QpoPbLrZ1sCOtgztL6MBuq0AH5MzD3ukWvDElmdxgzGR9nySaJ/\
DJf7YVPJNW8FMlFGy3VaDgYjHX0c0lo1rMLJYGxVzXucKm89k/IOlc92E+\
nXZbBXQWXNkwslj8AT3BCFCMUTqttUUS6vqna2113UKra/cS6rLbKlBXwZ3Y7cO9Nwei8dYqfcg4/\
Js2GZdtSpLxkV/yybDbKiCj4Pnm4Or66qrLccfxPgx+9TabwQNpBr9WgkG7rQIGC1ZW+\
ZPhYAZxS70KX6KPhn56ta2hVbNIDQ0+wteQ3VaBhgruoN4rUpl/\
jTkFoxzJRG7C6HzuRpvOe2k6ty1Bp922OXRuLJnv5fhLPM+U+6TwUboPnXf+N+iUi4yFn3Nt3J6/\
6Nh5/s02nUfRdF5Sgk67bWPozCaMD6aTufOiLX7EfZLfD2f4sc869hm3pmm/\
rwTtdtsm0N7zFBjViVSeqlK6q36QI/rW3ZikvfMYn3a7rQLaycgHc1e9n1/MPLub9KgveLeQ6Kh/+\
3/ZOjib1sEpJXRgt1Wgg6qqE4lGoRXceH2/Y8X35Y1I3o5+nM+\
b3VYBbwV3m0XH3XixaGQfxYtPf86huBs3JBW3z6/5irPbKlBcQb9+Vngdhf4HtoSYUXrH5zU/s+\
n8Kk3nB0vQabdVQCeZH9Gj87Fo/\
kflmTOz7rbJOJUm46wSZNhtFZBRMPo2fWrwuCUYAY43S4dn7iZB+/fusGl/\
L037dSVot9sqoL2gX8ygPUoWZjLRMkEPPJ7iRCMfk39oK+4PXk8q7pdP8BVnt1WguIKeB6O+\
WKqexyk/sskYoslYWYIMu60CMqqr6+\
jwPDAWV7M2S2IsXnqVrbilM0nFTX6Srzi7rQLFFfT1b0g0S4nQQa2rgD50vvMem85LaTqPLEGn3VYB\
neQeSU5neM00pbWmRXORjrnPZnB3msFbSjBot1XAYLER8t6B8BFScTWEyj3mJT+\
36Rym6VxRgk67bRPo7K2lgs8yRZq/Uz5h0ofOUQedD6xP0rnFb/\
h02m0V0FnslNM2nfD5W3BnOeX5uyK/ONXakWv/p62rr9O62r+\
Eruy2TdDVonzV9vEJwboSrEwTY4emSn8mmUy/MA2Nc5wxuIzW0EdKaMhu2wQN5X59+\
F2YFdSGqXfWUnoH3COOmPuetA5uLqEDu20TdNBbQTwmub5VdkY9LU+tD/MvOcb+u15HMr/\
D03zm7bYKmC+4A1lvbRjRasM/utcm41SajLNKkGG3VUBGsdGQc2ewf3IT9LkxGr6C+d87TqI8uB7J/\
Oa/5TNvt1XA/ORCr5h9MLyOhn/XXdATTuZkIs4g9H2S6A4qtC2aUcOonp9CdiMUJxzB6qO4TX5qK+\
7ldUnFjXuGrzi7bRMU15tNGTls/\
lUHzvlr91WfcMxnn6HV9ekS6rLbKlBXsWyM8B3FxtUtCtdBvz0Fx373iTSdny9Bp922CXSuyr2t+\
ZJ7Cg5Dp0Vn5Z7JU4/YdP58HZLOLZ/l02m3VUBnVTVnI9HZLM+\
kglH6J47zR7fQOti9hA7stk3QQW9NzLh502/OJsa7UtXBDxznvN9F6+\
A7JXRgt221DqJkNjdLByWZf9ujNvOLZpDMr7OIz7zdVgHzBc871VtrsYUZqWG0X+\
eobXAgTfvXStBut1VAe8HoP6MCkSODR97TiRf9D6ezyJNkVr7cJ/l3NBhr7Av/\
zlbcFFpxL5RQnN22CYrrrbGDM7PZlavr9Zxi7KpV+f5Ka/98cqGt1rPWJtV66u/\
4arXbKlBrwYjYEZLxWsH5sYk54KKR4THHGWfogLEquqbLyhJRut6PN+qH19jsQ/\
vLt9q0b03Tfl8J2u22CmgveP8j4+69eGufFGJOH/\
gJeBNcE2wkeU8d9htqWC0QTwrLCLrKoa7bppPqesdzfHXZbRWoq+AuBuMWSH/\
2usPQaTHfoMjTxY6djZ9MI3Xw5sV8Hdhtm6AD8wHWWtY/rKnc81C6lv1bhw42mUrq4LHn+\
Tqw2yrQQR31ulTqINwv6kPnFr8GnYJrT8bpgP7mFBrRROMV9/\
zCZuana5HMbPN7PjN22yYww57ZxUe0ypn544dsZr5CM/OhEszYbRUwU3BVxKgLmMKqSOXOv6gO/\
v0J6KCIDoYq0EGfGe1ZWEXOCxodCh2dlO6uho9BfRj80FM2g0fTDH65BIN2WwUMFpwhF4fPkOK387m\
Y8cfYpOlUmgOzlWOG/Citg78voQO7rQIdFMyIltmd4jLYvj2oPmTf+KJN9menkGR/\
cgmfbLttE8juxVq+OkVwhBdcmcTzP0QrzV32vE3nsTSdXyxBp922CXT2xt2DEojquJgJH9Hi+\
R996Pyswzs+hKbzyhJ02m0V0FnQO35McjdRMFcwlVm8yLfmfA/a6ur9uc/\
zwvJJzngB5NcZOVWaC6tJSTLzVB8NvfiwraHdaA3dWkJDdtsmaMj8FlbVQb+6mOej6s2UIiIegvd4+\
uNFjNjKUU/aOtiW1sG9JXRgt1Wgg4K7/W8fal5spfIdsMcWgcEiDJK17pmevFA0u+\
SM3HWMRDNoCn5XggK7rQIKip10/\
JLnFXnRBmV17Qv5i4IzsuhoOOkRWwdPTCZ1sOELfB3YbRXogIy6bWheMdtSUgfJr/sqp/\
PlZ2w6z6XpPKkEnXbbJtDZ8xcZFbkSmMUrWiOFkfit52wS/\
5om8cwSJNptFZBY7Mzi6Obh46SfRJVZ9NozFV1PEr3T9W8ctaO3oxV3TwnF2W0VKK7YfuD2nlfkVTZ\
P/hblyueD0xwZm2+cRNL58FI+nXZbBXQW3BU5NtFsuYbvYoTtBD7sOKv1DxNJ5o94kc+\
83VYB8wUjZ6J1osMsOfJb25JvpS15dwlL2m2bY8kzw+tgOv6SxLy2zDGvfX0CScb+y/\
hk2G0VkFHwxo51JfNcBOe1eOsc0SysFxw5gpfRdH6kBJ12WwV0kvuHz+\
V0zp0puAqvNYO1DzMnLbaZeT/NzL+VYMZu2wRmenPdDeEjGjOOLRNdTmJWvcjB4B/\
RDP6wBIN2WwUMFqx4JnqzhMrdRldnproulcmU6qOuGY7VzOa0uh4soS67LdRVtbqQu1r0/\
YknhcUKfvAbW13jaXUtL6Euu60CdZGxgp66gleE7LPple/OP+0Yd0EGu1o8I5vTX1NFcDXWvnG3D/\
PbOeJjL40nmZ/wEp95u60C5gueUnxMMj7GHCermZcrX1NO/\
71N4l00iTuUINFu2wQSe6PvUOsjtaKnuT/niHjcRNO5Vwk67bYK6CwYddteMl9KxDcoycclDj6uo/\
l4bwk+7LYK+KjurlX/ZKRsza5mxt7YsV46gWb+vBLM222bw/\
w24cynUIOy1jgPVweicYOVDs8VOuDqYHRKornU2jOcK9fBbo56XNBBPB+\
ZfcJKZkcrCZ8EDIoyOGG8YB5zwAjZf1fYzVH/DYdAjnZ0zOnvpDn6jxIc2W0VcERGo3o1+\
e8In9MbdsuIaN7gmx6z6dyapvO+\
EnTabZtAJ3uUi7JTpfQs0WOOWNj6NJ1Pl6DTbquATnI9tCyn8wjJSH7y9XJkxs4k1kNTHfGxy8eROj\
h8OV8HdlsFOii2o7VNR9KHYJ74lGEmiVF6pWPnH3Qysgx7UauPS0atRHb+25rtwn3/\
8Cf1UdctjqpsUBe7DpHo+lGwDpFSz+Tl34HOInROpl6xV79V1EMXrEWRzNgvuCb2xQRTmA/\
ijSJ9tP1hR2UnaJvr12VnS2o7+Qp4DG1r9+vCTo90oS4Zv26/jOXXiWooXvQ/\
vJIY108UPYn4sWWgXWQuGZ/T/sHwu+\
OizCU451uLujZ27JOcTqvrtBLqstsqUFfBXIV5IhG49OcS0dXCecttBvenGfx6CQbttgoYLHbm8bCJ\
ia4WkMNL6GDrX9k62IvWwU0ldGC3bYIO8ojYEZ5XrL3mAnJ4CR10HJFh6IBdHYFxO54DnGp84D4UfM\
Gx7gMF7LO494av+wR3AaqZ+2VWR9wn+deRjDHvoiU27W+\
jaf9BCdrttgpoL3iL2wbrSeSMp7UOqzwb58o/tR8ABtkM7tKSWIDorD/\
7JXsc3IBm8DclGLTbKmCwWCzgtk44g4pvqIjneVSug79wrIEm0jpYVkIHdlsFOiC93yV5XHbjcB0oP\
l3B0EHYDvS7HTXDQSf7rgOGp+AYbOKNkH3IWOQ4+/rQMEnGZi/\
zybDbKiCj4Kkw0d1aQe8y3t2Xoiuc21+w6fxPms49StBpt1VAZzHvcl/\
PK0Y9DVPvrBovp0ZUBzc7dv2voXWwXwkd2G0V6KBgbHWWZNUkh6HT14GoD3GFY5T+\
Ik3nsSXotNsqoLNgTa+pyd1QnD6d3Cf5nS+\
GDt7hGKUvoHVwfAkd2G0V6KBgPJZR286vA8EYgOjYebKDmSNoZv6hBDN2WwXMFLy3Y/\
pUQWaQS9X3SfHOMYru3J7o8FagOPYofXT4KO1fhAn60qKj9OFLbWYOoJm5ugQzdlsFzBQbpWd6XpG3\
yzXVbgMPt475IDy20kdx/+LYsdiRVtydJRRnt22M4jjVyvzgJJ9nBr+I4Rfd4cjfvGKIVNyhK/\
iKs9sqUBxZ32F5l1mZ3T+AqqzAhvoOcUeRPtqe5FjznEFr+\
1MltG23VaDtgqcGGWsewb1cpQx2VtgM/\
iXN4OdKMGi3VcBgwT2st4lkq8rvEqTs0fWhc1NHHsw7aDpvK0Gn3VYBncWiQuGVDYV8nCq9bdEd/\
esc3vZWNG/3l+DNbquAN3I0fGCAWetP/\
O4vFzPx6ryKVpkYG7YfADrZMfIjRObq9Gfk8HVYHwYfcPiLKwdJBodW8hm02ypgsGBNun3DGfTHIwT\
pTCbmnvw5fteTRGPuGzvquiyiFbdOCcXZbZuguKW54hh32fvBEYy5x4iWVemHK71l7L2OKpD30Orar\
oS67LYK1FUw/jE3fD7rj6i6+Uw0OveAo57BD2g631aCTrttc+g8czCYzorPL5Yhsf+\
8EeFmvYscWZL/RNP54RJ02m0bQ+fenlfsF53Dnr9wnKcP7V90ZJtdSNN+\
XAna7bYKaC8WfZkzWTI2KHhbrqh3+XpHPBnMsCN2G9YasYvnQ4Zng/Rh8OeO+\
MHxNIMXlGDQbtsEBvOI3azB8FlacHRSekPdPo5xcG+awX8vwaDdVgGDBW+\
o2zyBfTWZcStlb7VGHzhMXf/\
iUNeGtLqeKKEuu60CdRWsI8OocuQwZzwvow8Z67wMMoqQUfAMOOMco2OFLhk/ird3wI1uJuF/\
XOXwgafQOnihhA7stgp0UPDcikwVZPkov/\
YYVr2K848iDMU9BsVJRj5uEzm3Up8PXPkIv2gleKt3hekHp4nnpNq1wlzHUU/\
6kQFSXZuu4qvLbqtAXVXV0FGgocpH+GMca1kwyGVwwnjEscMZ/\
JijnvitNIO7lWDQbtsEBnvxlODs55p3epNYWR3uiPaCQXYs46BwT9efE+ZwulL2P+\
NFD6v0MkTPWP2zI24BdbFH+Hpv70llDddvZeXg7T9o3t5Zgje7rQLeit1Wmp0vWd+\
FmV0pM0ZV5NUIZleKejX3O1Z319E6eG8JHdhtFeig2I0XnPidXweCuxkx4nclR+QHHCR+\
kSbx2BIk2m0VkFjQv/7cpDT962ROuKrclRQ94fr/\
fmMr7ixacaeWUJzdVoHiyPyl3gnX4JuqhfKXSlIw6Kgs8Emags+WoMBuq4ACcuXV84S3DI+\
tCe4xxMtaED3j87RjNXYUzeAlJRi02ypgkJz7x2fM2FoUOhFbK6ou2fpFUJfMPN/\
zrBmVLJixtcrH3esda64P0mR8tQQZdlsFZBSb++/wvGK/uV9ldbXwWFcfBruOHJc/\
phn87xIM2m0VMFhw3c+IxPrX/\
fH2BFRm5Sv1B85yjPpQHDurjHHLMbLKvumIOoBB9gmp7RPNG05lJ7iiET7M07lqov2AHWjm7yrBvN1\
WAfMFa3jeEM68/zSUsuyHKvcd6t1HF93dnueo47Y1rbj7SijObqtAccU8nS95XpFX/\
6BWH6gPMyOOE01jHZKZgTE+\
M3ZbBcwUy4jI5kl6JoKjdDInmsJ8iGWOtdujNJ2zStBpt1VAZ8G120zJnZJaa2b3YeYQx4j2Y5qZt5\
Rgxm6rgJliI9qct4cz4x8CRG7VVrPqf8sqkFiERPJWxd7culHr60Fo2udljPO11rPoo+\
MvOLyQ62kdv6eEju22CnRMRu96XshjkusqwdrEyfjIte7Z9NHBHo4oNnTA8KzWyuezIyQ9K8H4gtIK\
tB9zeFsX0XQeU4JOu60COovtrF/bkYxkiPj9selMZpRONaP+zxx+\
0Tm04k4uoTi7rQLFkdEZMw6OjE4Ric6k7P2U5G2JI7LzNzRvf1WCN7utAt6K5k6F85ZC7pTKcVdpfc\
UVUJzMyjcf4WWzFQVr1ODcOKGDzR1rC+\
iAvUvKqH0ufiuPa5ROeW3Rh843OUbpk2k6zylBp91WAZ2kH76hecVs3VA6ld6JLBp9Ge8YIcEge6d+\
XDiDyWdZM8bBsGyRgxzj4JE0g5eWYNBuq4DBgveYphqfTobOsBHy/zno/BBN51dK0Gm3bQ6dwVU9I/\
mQ8egc8PxQ0Fl/rgoj085P53SNdOIEZNx4IbRd/czTq3kjqm3BE/HJRPFAZy109maeCeMFsyQDRun+\
Y7Gbo/4BlRBiOU/fLPjpfSh+Zsym+N00xd8uQbHdtjkUM047CvrwOMf7CrKvdGR5bEOT/\
dMSZNttm0N2cMU8Chx1K4NwHfSh80RH3Bl0phFVEcnNliKxcj92qoPEN9AkPl6CRLutAhLJCEqPRIY\
HMNULjmC0Id44GSOukVYMAzpWpOOC/g4jqzWKv5OKj9+HxHMdJG5Ak/\
ibEiTabRtDIue2iihxO6U3xLnO23Qzks5Ol0+\
n3VYBnWSd3V5UeVJ4xofgaCg6bi0DGZIVmIdEZtAkyJjmiJK+\
SJMxqQQZdlsFZBQ8wfFzkSip5lhSKl5cReoKi9Se5VDXYlpd00uoy26rQF3kaQ3z/SPDnlfk+\
YuO2ERFzNdal4nrmYrW+X/G4X/8hNbBm0vowG6rQAcF/Y9tw3Xg91ldCvFb8hDHiAZLMrLKl+\
SxmNsk7y11WLKauRV8xIrVMe508/uTInzE8ydBYhojVW/\
OYZBY8UhVwWoYzEjWFVvX84r9ImiC1cOSOTuavP/vepJoXZrbHP7/\
92hd7VpCV3ZbBboqFmXaPlhXbasEBcXdAcXJKC73w+cEn/\
6NFHlCXFdIx2Fx3ZehLpnMsnynlVNnLcrZvHh1r1yd2Wx1cZ8keg4POhY9hzccrmO/\
xJgrQddehtJzeFs7ohGgk52/vLdkLNXRBrMMZhmnjj/r0PGNtI73KaFju60CHZOzzBarxCs5qIx+\
iNYJ+7SDzqtoOg8uQafdtgl07pehRpN4HAt0CsWx8gyqmZ5XrD2OhcgxFKdMcQXvVmLMB/\
3NqU5x4XQWeZLMOh86qN4vOvRJca9d8KxXeJ4r6GwSneZLRkbHJxq5VHoS8fOgUyb3zjgZddc/\
V7pyvBwM1lxjMUpcI+XoeR86n3TQeSlN55El6LTbKqCzYHZy8Flt5yor/\
REyPHrRh8GvORj8Es3gx0owaLdVwCC50s9n6WRja/FGyAHPDy0XW5NZtQXuz51N6+\
CUEjqw2yrQQTFPYU4nXAd+P1bwTrV4K/3wO9X60Hmzg855NJ1/W4JOu60COgvGY+\
8dCKbTEW1aY07B3YJqRul6s6FEYwrDXehARAe99dzc8FHaX5Wc6UvXS6fSmy/\
Xhw5kvJX1uDrweysOB5g7H1Szpqzcl34j6JSJa+\
T5Gvt6XpG3pqw14tGHmR3AjGTFcIaHG2VEi1d9WHREux50yoxoDwwYOrcP38tSGQMQ3e1/\
3hEDOJFm8PMlGLTbNoFB8yUjE4J3+5XuWDkGb/5uwY8cZ+VGaAYvLsGg3VYBg8Vm6Q8OtH4/\
laAzbIR82TFCgk72WbldJKNDgj5kyjut3Cf5o0P1Ky6erw9tVz/\
zGPUI71OrzMQVPaUNOkUzedqS6xjuZ/VhcENHjAIMMhjsnTBm7AlEOWFMzN9h67mNwYxk1PWi8ErO/\
uoSgt5lNee8Ko947Qs6BWfVBTMkow0i823JGe8j4EOyzvgHw/\
eMBCv1JhNzSjVD9WjQLkP7NTntjNMCUWKv8c5ki8Zn/gl0Ctaalb3zwTHgpU8nanQQivs3KE7S+\
zlbRHHp6ypeJQ7RCOtPQLtg9kPGqGXef5hMkZnJDmY+\
SjPz9yWYsds2gRnzgZHsWpF7ytIaISuPYa1y7AwdRjM4vwSDdlsFDBacpQclxy3BEytKa7Ts4hghD6\
Tp/FoJOu22CugsuG853IZZdRsHMwfQzFxdghm7rQJmhqhXZNTL91vlm7CKpJIPC1dylJsOw72gPsx8\
wMHM/jQzXy/BjN22OczMFmGGS0bK+yd9GJzrYHBfmsFvlWDQbtsEBnP/\
eH6wByKaOUWQkWok9VAwKJhbGn7ja6Q6mkpzS0GnEJ3L8gjClgms0VwjmtKs07MddO5C0/\
lfJei02zaBznzs5FSK98/sydNZ+\
dh5DuiUyUrorXBE6wUJ0olzWmUUJ7rfcSEUJ7nfsVjSWxFc6Smt4+\
GKkoJOdsSLcULY762IjNIlvdkHwYdMfcHe6MWoQuSoeRzOR/+5uh+\
EoZGAsCf9Hwz1PX1i8NP76GXagP0A6IXtX88PH0/9dWkdA2P6/nX4aB7P6+U+\
yb9mYCjuokEoTnCGYtwHrvLMU4x1a1pq7aOhdzi8vJ1oDd1eQkN2WwUaKnbqeXQgXEN+\
cATXqEp3xI9y0LkjTeedJei02yqgs2Cm+\
2a17ojH29UJH4v7MLiz4wFvpRm8uwSDdtsmMNjL8btDMptM8Hyy6F7LqGPcmk0zs7AEM3ZbBcyQs+\
pJy8y4Ndz6LApRn+8q0CkZ+\
WXUiqg48tvrc9H82PtW2sxsSTPz8xLM2G0VMFPwthlG1W9mZUEXGdgjTmYsdlXT35jW1a9K6Mpu2wR\
d9cbi4Ft5Y+qq1lU290nxdrdFY8PQlZAH/\
pFcV0eE62o6T1f17k8ovQMNtItmGjFiFPF2QlTuMIpmLm3teABo595PPMvzirw9C5XRFdH7ia92jMU\
b0HT+pgSddtsm0LnCjMWjonQKVrlIhs6wsfMe0CkZ+ztWJOuTO38rrY/\
5LgeD69EMPlOCQbutAgbJEXJiziBO8YmegL7PQee6NJ3PlqDTbtsEOnsj5PSpEmupNeastXpIEvO3a\
+9uGk3n8yXotNsqoLNgRsy+tc7fycSLwxi8AQxK1reeGl5L0p/\
pLhgdQkau61sr3xH8b6irkLrGFVNX8E57v+\
wM11Tut6SrTjMsyfAkl3aZ9SD8Q5hgvfJkqpWExSlBpxCdTxs6z2RU441CZzI+\
Juishc7eLJhC1nXSdIb5aKBT9ORhu2JE0AF08NpXXJTrYML4YB0ovjMVOoAO3PMBo5ZOFB0ks9KDDh\
qug+VduZsPQTs01EANkbsrT3M11D+\
dAOqCuqCuNZ7avHB1qTxv5eqyBmmo1vNiUGtptU6mXvGaMaPWMwcF9ygc1SmhY+gYOq5+1mVk/\
ArOusl4rqhTAAWnpmByJr61K57LIjgTQ9vQNrRdbnZm7OL583kFd7Ob5WVDcVDcsSNrmVfkrGv9+\
SMqs5ugOChORHFTqFeUXIE2eFdFmf+KEQMjRlUjxiLuitc/RzvaYMTAiIERoxkjxo1d5pkFfxYgs/\
IPRgyMGK9+EkaMFEeM3n3260rmejUxkxIjRoYRAyOGecXduT6G7y/\
s2pcYMTBivPpJGDFSHDFO5sYx/\
OAgKwcjhsiTMGLUMGKQuT4n8XwMZPRgXMC4oHdcID2JXt1e0RxA5m0rGDEwYrz6SRgxUhwxercGBt9\
udlyf4sMz7DYYMTBiYMRQMWKQa4/\
8FTnxzSbGJASfhHGh6JMwLqToSSznRjH92VgOpDBiYMTAiNGMEaNXR4eR8e3Pxmpi/\
iZGjAwjBkYM84p7cn0MfzZWE/M3MWJkGDEwYphXPHiVeDZWE/\
M3MWJkGDEwYphXvHpMPBurifmbGDEyjBitGDHIHZGLx5jZWNgRwbgg8iSMCyl6Eg9woxXtqsiGESPD\
iNGKEYO8ncNcLj6SfXBAYg+VS0YL72QSzO7qf8UDdFWJrshqbiebV/\
yS5xV5M7Gg7w7FQXHKFEfOZPkrCmUDqdeVIO2ErgR/\
E3SV4ky2nnnFmZ5XxEwGxUFxYYoj7znvzWTXDklkqXHJiBerCY8LFHnSkONJD3l/0xBor21+\
6dHOqDTviEyuMScqzVccSXSpaxnUFV9d5FzSzXcEGPE9wbkkno8W7s+A9ibRvlnGXKv4zxYzqxHI+\
B/cJ/l/Tv6kPmYAnWw6SU9nVVf8vgFHG/\
gfUFd71TVJJP67xpyCJzWgLqhLs7ou6IrXsRdcYUBdUJdmdeU130enhKvLv+\
AV3NWEuqAuzep6Sv5EnuAOJtQFdWlW16H5WZTtw9XlR1Qw5xzqgroSVheZ1Xbli8yTXoJVdKEhaChh\
DZEz1GXc1ZV/81+w4izUBXWpVxfH//Obc12oC+pqhbpI/8+\
UAhjJzhwU3NUSzFRuYmYPoQOXVaGDymeZq/\
JZJtVbA7Sfcqt35vHP0VBcfYrr3eyjVHHJn8aB4lqnONLX62UwDdca66uG9vyMz6Ct4N6fMZ9BXdWr\
685FRl3bdOpUVzV+oktd+\
QehLqhLRl3kyYvcWxz2vGLUymMuZpSevLgPdMrQeX2XmRvud4eYueFJx3jDxs5fgs5CdI6jXtEUYWO\
d0ezvThS35GOwZCFLji/0ipy9MH94W+QsexFPE3xE4mPWRpJekqMN+\
EiUD9JPyXf7rh2S5EPZbUMgMY2RakPzirI5UyIjFTdKCWYi1a2aNSi5ynL8hctMMnu0oLMWOnfrGN+\
cUX3Bb07BubWaTBrJfRcwWj2jS7viN0El7/+B0aQYJT3DnTJmjMPPKNMzlNz3AjnVj25Pm9Ft+\
tRER7f092bBaPVZb+\
eYV8xuC80SwF2MNZ6bgMaS0hiZiXPFTGZsyb99qfJeQ6WVr6EDIR3sZ15xrucVa59r4o3VsTNBoYYU\
1XCFecVtOomqIf3VAdTQJDWYLxkZHZDMJBHcf8PpG+\
ggjg7yV5zDmBV8f4kZM4IOoANJHXDWzH5wBOvvQgfQQRwd5Gckz2fMB1FuI4QOoIOI84HQXSLp0+\
7qsmpistBVo3VF7v/d3WXWmRE/xwjFQXENUJzy3cAmVjiDDlLUQb6y4US6/\
AModgOhhjTVQPphZ3XFM6GV3dkB3UF34rordoYr2yVcd/\
573gRXJdXkZrnoFK2UATpF6RRdnQvugoDOdtPZ5caOKh47QWLDSCTPaOUkjn5cJHuIOxrGy24GgymO\
hvkrLmBUA/\
Bn7jiGNdAJOjl0bmVecfR1kvEFRxvQCTo583deB2rOuFA6RXMbwWCjGSyYYTJhvESGyRpzitQyjB2B\
hQ6gg5FsXsqZVvH2GwRjufF05R8roKv6dvh6MQrRCoPxMq2gOChOneKOGjPxacZdkn5EVc5x1egghb\
O80F2KHmQ+03FWUo75TH4lVY3uZDI+oANFOqjuDlc/\
osnfzRXP44PioLjXvqL5LYw4chqKa8lpSSiuSYrr3eF6hOS+omBUoxod6Mwmhu6apLvTVxjdMfKWo+\
iuudXDoLtG646MbeQeplAdgleYUx2d4fe+QgdN0sFlud/\
HuBXBPzXMgA6gg8R0UOwe8HU9rxh1j8nFTDX3gJt/\
v9YPW0msf3xqAKOxxmrR28CZUTFtHjXUoE4NBU+tnR2uBn/\
BEsHIbSr3kPQhcX3Ha4NE9u3p1w4Fk8g8wxvPQ5AZ5/\
sweD0YlMz2vSN8NPT9RfRcEO6mIXTwd4PQgYhXsCz3CiZI+\
siOv3DpjFeVLVxxfeh83OGzTqHpfKEEnXZbBXQWHKU7kqN08jdJup7UX2zJ3hLzrEMHk2kdLC2hA7t\
tY3SwpecVaz/FHG+\
UTkZxYTpY7NDBMK2DFSV0YLdVoAPSW8l3ITk36TkqZK4xp2CGdTI6CIuwvQA6ZeIa+\
Z4I584Kf10oQTrDfQgwkywzMW95S3VWBYPFGJxCvaL520jGOKHrz+\
1xGJrLTLPuQqd25OSepG896npSeHyyz4jxkmPEyHcw+48Yq0qMGHbbJowYm5hXzBjnTfx+\
uMroOUaMou+\
PEaPdI8bXMqaP4V8bCUZyMWJgxAj5TRgxqh8xnuuanckByXyl5GvAY8TAiIERgztiHLjSjBgMH8MfZ\
RO8WQsjBkaMkN+EEaP6EeOiVWbEYMQx/OAIVkrDiIERI+Q3YcQoPWJMpl5xwzGWjyFaZQDjAsaFkN+\
EcaF6TyJ/xVmeV+Tdbs08F44RAyPGq5+EEaOGEYPM/Flk4pu+WGU/\
T0IwillNxqJknTCQGOkWogX1kljNDAUSkyKRrO62dsY676N0dRXDg+HmXcbzNaBjdTp+\
9Xkl7xKmn2AFw6Txjl3Ek5F/DxsyaoyMSMfsKbNE+LnnFSM5ZumXNAWJ1R+\
827xjlgiMi0oFN9BTKREEvtXxTR6wNsfGRw7zvGIkP6ZZQVooqZFKogu0m5kim1jrEh6bEEXfP/\
0r8qDZ6pMa1jOvGJ5qLXpJULNmP4wOGB2UjA6kb/xm84o+FBoX44s3OsSL8UFd6aorf8VsKDxxqD8+\
6mZlpYVIoQNOhHHkUY8NIk0n1bhQktsrgFst3I5X3Nm8IifXS5D59DdywLwi5smgwlbmFbNjwx2bKF\
WlEAQo+v7Ek2q9YxI6rl7He+\
Y6nhGu4yi1nqBj6Bg6LqLjcweZ83GUCkzQMXQMHRfR8ez8BPLbJAOGyacLQsfQcdN0fOsyo+\
PNwnXsjxYpS7aEjqFj/Tre4RnmfOwHJ/moL3QMHSvTMZm4+pEnWfMxElehVqg1+\
qy7ZPWXpFtvBzqGjqHjIjp+i3nFZO8eCr9nDzqWfBJ0rEXHJ+Q6TvVGIOgYOoaOi+jY/\
G1ktKNzlxg6ho6h4/wV9+oyK9unsEsMHUPH0HH+\
iuYd073TBjqGjqHjIjoen2dfDurcJYaOoeN26JjcJc5P8m3recU0domhVqi1HWolZ93lXcW7xNAxdN\
wOHZOz7kzziqPBOhYtUAYNuZ6UQs0LaDZFzb5ljHV/\
u6hmkYdVVLP5B6HZlms2f0VOlMqxul1jzpZ6sTLMc5/kX75AXfVVgVphVqMcdSV/45/\
rSckU9A0rbLkCtMsUttw9Y84lUQpbQgfQQRwdHG9GfU5GnX+\
F5PgLdAAdpK2D2eYV53hekbcDLphZCh1AB3FWAbtNNX7RP4n4RaC9MO1ha17QLjTqn5ZHgRm0+\
88TCEaUoAPoII4OrjergGtFVwEOvwg6gA7S1sEO+Wp4SHIVgNUwdJCaDshVwHbmFQ/zvGK/\
3XGsAkB7arSTo/465hVnTcLOV+20hz8JGkojN8N8ycjfDoRryF9hAytpqAvqyl9xR/\
OK04exWw11QV3i6trPzF2HMXJBsAcOdUFdRV7RcS4NO+\
tQF9RFqIuMXYw3r7hBsLpE6yVBQ9BQwhoaT71iHruYMyDi/1VDAZdi8FYDb+TuSs4bJ+\
e2vzlBIkgMHPnyVwzf7xZa34K3hvFGjnz5K85ijHx+d0xkLQgSG0YiGZXITzuOriWyX5X+\
uimV1Uw8DXGf1H/\
DBGqtRK1kpSy2Wv152g6koGPoGDquUsd5pSxOnrnfnCp32qBj6LiVOm5Y5jB0DB1r1nHuV4fvHvZDV\
OW+InQMHSes4//f3v27VhEEARy/90xiCpVIbMQiKSwUEa0EESGlYBMRsRVEJKCF/4GdrZ2FTRr/\
jqSxErESFGJtlSJE0UZOdgVBc/P2dt7e/rpvqcHceG8/c/\
tm9nb7VbM0qwCoZqEVrWG19tv3XVPNCnimCmt2yAs+\
VyIvzJ0XTrhCtGv5doOeUtwxpMgYZAwyRh0Z4/LErN8J2hcrsp5OxugbPxlj3Bnji/\
nu8UkIUdeBK7JyT8boGz8ZY9wZw+4N91IIUdfrK7JHQMboGz8ZY9wZw9YxOmqVc3QVi+xTkDH6xk/\
GqDpjuM+fNyFKNYlZ/\
Us6IuSFIFciLyTIC87dDQ5a5QnZ8sDhu8ffK4U8HRcNw2uwIWr2qWL2PPCza6Ej/\
qCnXGIo5D6lT4QQR/QmGbrQFV6X+ZnqCVXZ+\
13oQld4Xbx1hS50DToz5F0odKFrgNqF1eXfE6TzhyEM/bNb31j2rOq6ZcNc6RiuanbVb+\
anqVpUVhNEHOLiiNtvlW/\
AVlYnRBzi4og73SjfLa2sdog4xEXshWn2up4KPym0nog4xEWsMV4VQqyuxogrXMVxZXcXC7QvSf6u4\
q3O919zjquCXPWbIWrOHaus7og4xMURZ1dQhd39osi6I+IQF0fcVzN3vKUQV1ndEXGIiyPOflsLu/\
tCkXVHxCEuTn1kcVaI1dUdcYWriPX8EdQdMYShoWaDakPV1BjRha6hdNmZ36jriehCV3a6qqkdogtd\
g84MR10nRBe6lLp43xlDGBr4CcU5iWhFayZa++3hzemFOMZx0Y45UxDHOC7fMSf94RjH5Tvm/\
D0c47h8x5yKh2McZ+/YWZXmrDq0ojUTrc4+\
7GGbvodUkqGukb3nPbIxVJAh5xPvZJNzZwdd6CpZ15Vpzv0WdKGrZF07bc5dEHShq2Rdz9qcexPoQl\
fJuuz3rmw7BuhCV8a6nJVBqytxHR9DGMrYkPMJtWpCfH4haXW9rl7Ynyt1fW7DXCne3u5dAw7BqVel\
mF+y1dzxF3xKHDgdIWMb29iObfuFsa15OvNGFraxnbVtu8vvxplMu4bYxja2tbbXTIjNJNOeJbaxjW\
2t7dt2Tr6QaccU29jGtta23a9oQwgxeb8W29jGtmC752neQoi89YVgBGcu2L63qVln39HpQnAKV/\
5rQBBckGDn/Pq7mV831/wFr4hDlF41trGdge0dE2JzLshKMnrV2MZ2PrY/\
tOHO8aNXjW1s52P76YFyTi6vQ6FXjW1sZ2D7/\
kRZMZPXodCrxja2M7B9YEJcn4Rch0KvGtvYFmKNaduuQ3kghKhbh0IXG9vYFmINaNvZxd43tteFEGe\
tQ6GLjWAEDy/Yue/Io0bZ6cpecNcY/\
BFttOOqalfOJ6N9I1JTrSp4dQjiEJdO3DutuILXbCAOcenE3fylFFfwSgrEIS6duLeLyh5owesbEIe\
4dOLurSrrIwWvOkAc4tKJe/gz+J4U2a8FQBzi0ol7bSonu0KIlXboEYe4dF23i41y/\
wa6brjClRji56n5tjb1f5LJG38UdkZN7PUj/mduzHAwEf4rOKjKQbwVW/HOW/d/\
xuFgbgfLrhDfLCkdTIWfqOvlYXJnFqPT/JVjJLZzjMSj/\
7aAkejMyI9b5W6MUTKyPJstd2YS9IwuxvzRMb/\
kCvGSCXFbMeZnf3SzPrXS7uGCK8RDE2LjdWrKnPfj/Bz3o3ORos/9OO4K8f0Ncz9WQo6pgP04x/\
6RM25OnZ/W3TXzaSnOBZE/rYDrFfx3+yz603LmGvNLtjaFEAfJNdJi5yj3w/n8+mjux7bX/Ujw/\
Ep6D53fwMwf7HbF4ea9ATNAzvPeuseFzTWacRHlOc64SPUMsiE2yxGfQfPM/4d38sqshmk2Q+\
bPgE6mwuXl+\
a72Sv6V3LrHxdlvZlwoTtOU82fAehLjItW4uN4ov3FFmW85xkXA5yrj4r980Sg7IVHmW4yLYcbFb3k\
C8bs="]]}], ";"}]], "Input",
 CellLabelAutoDelete->False,
 CellChangeTimes->{{3.920283410863909*^9, 3.9202834187331953`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"a5065381-65f3-438a-ba9b-c85064ebbe87"]
}, Open  ]]
},
WindowSize->{1280, 637},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"11.3 for Microsoft Windows (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 380, 10, 53, "Subsection",ExpressionUUID->"edd54c0d-4bf6-470f-b449-d5d3cd939dbd"],
Cell[963, 34, 25406, 418, 89, "Input",ExpressionUUID->"2f40b83a-6ccf-49c5-9133-a02045a238c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26406, 457, 406, 11, 53, "Subsection",ExpressionUUID->"82e09123-ed9c-4270-8b5a-b14c25ecf854"],
Cell[26815, 470, 53652, 882, 89, "Input",ExpressionUUID->"a5065381-65f3-438a-ba9b-c85064ebbe87"]
}, Open  ]]
}
]
*)


